1-out-of-5 Maximin-Share Allocations Always Exist for Four Agents

For four agents with nonnegative additive valuations, a complete 1-out-of-5 maximin-share allocation always exists, improving the previous 1-out-of-6 guarantee. Together with known exact-MMS counterexamples, this completely characterizes the four-agent case: the guarantee holds exactly for $d\geq5$. The main technical contribution is a balanced-residual partition lemma: removing rejected bundles with one of the four highest-ranked goods apiece leaves a remainder that still admits the required number of unit-valued balanced bundles. In its central $2+2$ case, three unit bundles repair two pairs of colliding high-valued goods. The theorem is machine-checked in Lean 4.

==> anc/EconHarness.lean <==
import EconHarness.DecideIsland
import EconHarness.HedonicLemmaR
import EconHarness.HedonicHubSchema
import EconHarness.OrdinalMMS.FourAgentOneOfFive


==> anc/EconHarness/DecideIsland.lean <==
namespace EconHarness.DecideIsland

inductive Agent2 where
  | agent0
  | agent1
deriving DecidableEq, Repr

inductive Good2 where
  | good0
  | good1
deriving DecidableEq, Repr

inductive Allocation22 where
  | bothToAgent0
  | firstToAgent0_secondToAgent1
  | firstToAgent1_secondToAgent0
  | bothToAgent1
deriving DecidableEq, Repr

def allAllocations22 : List Allocation22 :=
  [ Allocation22.bothToAgent0
  , Allocation22.firstToAgent0_secondToAgent1
  , Allocation22.firstToAgent1_secondToAgent0
  , Allocation22.bothToAgent1
  ]

def ownerOf22 : Allocation22 -> Good2 -> Agent2
  | Allocation22.bothToAgent0, _ => Agent2.agent0
  | Allocation22.firstToAgent0_secondToAgent1, Good2.good0 => Agent2.agent0
  | Allocation22.firstToAgent0_secondToAgent1, Good2.good1 => Agent2.agent1
  | Allocation22.firstToAgent1_secondToAgent0, Good2.good0 => Agent2.agent1
  | Allocation22.firstToAgent1_secondToAgent0, Good2.good1 => Agent2.agent0
  | Allocation22.bothToAgent1, _ => Agent2.agent1

def boolToNat (b : Bool) : Nat :=
  if b then 1 else 0

def owns22 (a : Allocation22) (i : Agent2) (g : Good2) : Bool :=
  decide (ownerOf22 a g = i)

def bundleSize22 (a : Allocation22) (i : Agent2) : Nat :=
  boolToNat (owns22 a i Good2.good0) +
  boolToNat (owns22 a i Good2.good1)

def allocationConserves22 (a : Allocation22) : Bool :=
  bundleSize22 a Agent2.agent0 + bundleSize22 a Agent2.agent1 == 2

def goldenTest5Statement : Prop :=
  allAllocations22 =
      [ Allocation22.bothToAgent0
      , Allocation22.firstToAgent0_secondToAgent1
      , Allocation22.firstToAgent1_secondToAgent0
      , Allocation22.bothToAgent1
      ] /\
    allAllocations22.all allocationConserves22 = true

theorem allocation22_exhaustive (a : Allocation22) :
    a = Allocation22.bothToAgent0 \/
    a = Allocation22.firstToAgent0_secondToAgent1 \/
    a = Allocation22.firstToAgent1_secondToAgent0 \/
    a = Allocation22.bothToAgent1 := by
  cases a <;> decide

instance goldenTest5Decidable : Decidable goldenTest5Statement := by
  unfold goldenTest5Statement
  infer_instance

theorem goldenTest5_allAllocationsConserveGoods : goldenTest5Statement := by
  unfold goldenTest5Statement allAllocations22 allocationConserves22
  unfold bundleSize22 owns22 boolToNat ownerOf22
  decide

def goldenTest5Sanity : Bool :=
  decide goldenTest5Statement

#eval goldenTest5Sanity

def alternatingAllocation22 : Allocation22 :=
  Allocation22.firstToAgent0_secondToAgent1

def balanced22 (a : Allocation22) : Bool :=
  bundleSize22 a Agent2.agent0 == 1 && bundleSize22 a Agent2.agent1 == 1

def workedCampaignClaim : Prop :=
  balanced22 alternatingAllocation22 = true

instance workedCampaignClaimDecidable : Decidable workedCampaignClaim := by
  unfold workedCampaignClaim
  infer_instance

theorem workedCampaignClaimCertified : workedCampaignClaim := by
  unfold workedCampaignClaim balanced22 alternatingAllocation22
  unfold bundleSize22 owns22 boolToNat ownerOf22
  decide

def workedCampaignClaimSanity : Bool :=
  decide workedCampaignClaim

#eval workedCampaignClaimSanity

end EconHarness.DecideIsland


==> anc/EconHarness/HedonicHubSchema.lean <==
import Mathlib
import EconHarness.HedonicLemmaR

/-!
# Hostile-hubs construction schema (general `q ≥ 2`, `m ≥ q+1`)

Campaign 1 (relaxed hedonic tightness) Lean-island task.  This module builds the concrete
symmetric rational data `(X, V)` of the *hostile-hubs* family on the coalition agents
`Fin m` and proves, sorry-free and uniformly in `(q, m)`:

* **Theorem A (stability, `hubStable`)** — the `q`-size stability inequality: every
  sub-coalition `T` with `2 ≤ |T| ≤ q` has a member whose intra-`T` average utility is
  `≤ 1`.  This is exactly the `hstab` hypothesis consumed by
  `EconHarness.HedonicLemmaR.lemmaB_FHG`.
* **Theorem B (ceiling attainment, `hubCeiling`)** — in the full coalition every agent's
  average utility is `≥ f(q,m)`, with the minimum attained by a middle; hence
  `min = f(q,m) = 1 + a/m`.
* **Theorem C (composition, `hubSchema_complete_witness`)** — feeding A and B into the
  boundary Lemma R schema yields the complete-witness bundle of a genuine `2m`-agent
  symmetric FHG that is `q`-size core stable and whose coalition `C` blocks at every
  rational `γ < f(q,m)`.

## The construction

`a = ⌊(m-2)/(q-1)⌋`, `r = (m-2) mod (q-1)`, `k = a+1` **hubs** (indices `< k`) and `m-k`
**middles**.  Symmetric weights (rationals): hub–hub `= -(q-4) = 4-q`, hub–middle `= 2`,
middle–middle `= 1`, self `= 0`; baselines `V ≡ 1`.

Everything is over `ℚ`; cardinalities are kept in `ℕ` and cast explicitly.  The hub–hub
weight `4 - q` is negative for `q ≥ 5`, which is why weights live in `ℚ`.
-/

namespace EconHarness.HedonicHubSchema

open Finset

/-! ## Parameters and the weighted-graph data -/

/-- `a = ⌊(m-2)/(q-1)⌋`. -/
def aVal (q m : ℕ) : ℕ := (m - 2) / (q - 1)

/-- `r = (m-2) mod (q-1)`. -/
def rVal (q m : ℕ) : ℕ := (m - 2) % (q - 1)

/-- `k = a + 1`, the number of hubs. -/
def kVal (q m : ℕ) : ℕ := aVal q m + 1

/-- Hub predicate: the first `k` indices are hubs. -/
def IsHub (q m : ℕ) (i : Fin m) : Prop := (i : ℕ) < kVal q m

instance decIsHub (q m : ℕ) : DecidablePred (IsHub q m) :=
  fun i => inferInstanceAs (Decidable ((i : ℕ) < kVal q m))

/-- The symmetric weight matrix of the hostile-hubs construction (self-weight `0`). -/
def X (q m : ℕ) (i j : Fin m) : ℚ :=
  if i = j then 0
  else if IsHub q m i then (if IsHub q m j then 4 - (q : ℚ) else 2)
  else (if IsHub q m j then 2 else 1)

/-- `f(q,m) = 1 + a/m`. -/
def fVal (q m : ℕ) : ℚ := 1 + (aVal q m : ℚ) / (m : ℚ)

@[simp] lemma X_diag (q m : ℕ) (i : Fin m) : X q m i i = 0 := by
  simp [X]

lemma X_symm (q m : ℕ) (i j : Fin m) : X q m i j = X q m j i := by
  unfold X
  rcases eq_or_ne i j with h | h
  · subst h; rfl
  · rw [if_neg h, if_neg (Ne.symm h)]
    rcases (inferInstance : Decidable (IsHub q m i)) with hi | hi <;>
      rcases (inferInstance : Decidable (IsHub q m j)) with hj | hj <;>
        simp [hi, hj]

/-! ## A counting lemma for row sums

For `i ∉ U` the row sum of `i` over `U` depends only on the hub/middle split of `U` and on
whether `i` itself is a hub. -/

lemma filterErase {α : Type*} [DecidableEq α] (p : α → Prop) [DecidablePred p]
    (s : Finset α) (a : α) :
    (s.erase a).filter p = (s.filter p).erase a := by
  ext j
  simp only [Finset.mem_filter, Finset.mem_erase]
  tauto

/-- The key counting identity: over `U` (with `i ∉ U`) the row sum of `i` is
`A·(#hubs in U) + B·(#middles in U)`, where `(A,B)` is `(4-q, 2)` if `i` is a hub and
`(2, 1)` if `i` is a middle. -/
lemma sum_X_eq (q m : ℕ) (i : Fin m) (U : Finset (Fin m)) (hi : i ∉ U) :
    ∑ j ∈ U, X q m i j
      = (if IsHub q m i then (4 - (q : ℚ)) else 2) * ((U.filter (IsHub q m)).card : ℚ)
        + (if IsHub q m i then (2 : ℚ) else 1)
            * ((U.filter (fun j => ¬ IsHub q m j)).card : ℚ) := by
  rw [← Finset.sum_filter_add_sum_filter_not U (IsHub q m) (X q m i)]
  have h1 : ∀ j ∈ U.filter (IsHub q m),
      X q m i j = (if IsHub q m i then (4 - (q : ℚ)) else 2) := by
    intro j hj
    obtain ⟨hjU, hjH⟩ := Finset.mem_filter.mp hj
    have hij : i ≠ j := fun h => hi (h ▸ hjU)
    simp only [X, if_neg hij, if_pos hjH]
  have h2 : ∀ j ∈ U.filter (fun j => ¬ IsHub q m j),
      X q m i j = (if IsHub q m i then (2 : ℚ) else 1) := by
    intro j hj
    obtain ⟨hjU, hjH⟩ := Finset.mem_filter.mp hj
    have hij : i ≠ j := fun h => hi (h ▸ hjU)
    simp only [X, if_neg hij, if_neg hjH]
  rw [Finset.sum_congr rfl h1, Finset.sum_congr rfl h2,
      Finset.sum_const, Finset.sum_const, nsmul_eq_mul, nsmul_eq_mul]
  ring

/-! ## Theorem A — stability -/

/-- **Theorem A (stability).**  For every sub-coalition `T` with `2 ≤ |T| ≤ q` some member
of `T` has average intra-`T` utility `≤ 1`.  This is precisely the `hstab` hypothesis of
`EconHarness.HedonicLemmaR.lemmaB_FHG`. -/
theorem hubStable (q m : ℕ) (hq : 2 ≤ q) (_hm : q + 1 ≤ m) :
    ∀ T : Finset (Fin m), 2 ≤ T.card → T.card ≤ q →
      ∃ i ∈ T, (∑ j ∈ T.erase i, X q m i j) / (T.card : ℚ) ≤ 1 := by
  intro T hT2 hTq
  set h := (T.filter (IsHub q m)).card with hh_def
  set t := (T.filter (fun j => ¬ IsHub q m j)).card with ht_def
  have hsplit : h + t = T.card :=
    Finset.card_filter_add_card_filter_not (s := T) (p := IsHub q m)
  have hTpos : (0 : ℚ) < (T.card : ℚ) := by
    have : 0 < T.card := by omega
    exact_mod_cast this
  have hTcard : (T.card : ℚ) = (h : ℚ) + (t : ℚ) := by exact_mod_cast hsplit.symm
  by_cases hcase : 2 ≤ h
  · -- Case h ≥ 2: a hub is a non-improving member.
    obtain ⟨i, hi_mem⟩ := Finset.card_pos.mp
      (lt_of_lt_of_le (by norm_num) hcase : 0 < (T.filter (IsHub q m)).card)
    obtain ⟨hiT, hIsHub⟩ := Finset.mem_filter.mp hi_mem
    refine ⟨i, hiT, ?_⟩
    rw [div_le_one hTpos, sum_X_eq q m i (T.erase i) (Finset.notMem_erase i T),
        if_pos hIsHub, if_pos hIsHub]
    have hnot : i ∉ T.filter (fun j => ¬ IsHub q m j) := by
      simp only [Finset.mem_filter]
      exact fun hc => hc.2 hIsHub
    have hc1 : ((T.erase i).filter (IsHub q m)).card = h - 1 := by
      rw [filterErase, Finset.card_erase_of_mem hi_mem]
    have hc2 : ((T.erase i).filter (fun j => ¬ IsHub q m j)).card = t := by
      rw [filterErase, Finset.erase_eq_of_notMem hnot]
    rw [hc1, hc2]
    have hcast : ((h - 1 : ℕ) : ℚ) = (h : ℚ) - 1 := by
      rw [Nat.cast_sub (by omega : 1 ≤ h), Nat.cast_one]
    rw [hcast, hTcard]
    have hqQ : (2 : ℚ) ≤ (q : ℚ) := by exact_mod_cast hq
    have hhQ : (2 : ℚ) ≤ (h : ℚ) := by exact_mod_cast hcase
    have htQ : (h : ℚ) + (t : ℚ) ≤ (q : ℚ) := by
      have : h + t ≤ q := by omega
      exact_mod_cast this
    nlinarith [mul_nonneg (by linarith : (0 : ℚ) ≤ (q : ℚ) - 2)
      (by linarith : (0 : ℚ) ≤ (h : ℚ) - 2), htQ]
  · -- Case h ≤ 1: a middle is a non-improving member.
    have ht1 : 1 ≤ t := by omega
    obtain ⟨i, hi_mem⟩ := Finset.card_pos.mp
      ((by omega : 0 < t) : 0 < (T.filter (fun j => ¬ IsHub q m j)).card)
    obtain ⟨hiT, hMid⟩ := Finset.mem_filter.mp hi_mem
    refine ⟨i, hiT, ?_⟩
    rw [div_le_one hTpos, sum_X_eq q m i (T.erase i) (Finset.notMem_erase i T),
        if_neg hMid, if_neg hMid]
    have hnot : i ∉ T.filter (IsHub q m) := by
      simp only [Finset.mem_filter]
      exact fun hc => hMid hc.2
    have hc1 : ((T.erase i).filter (IsHub q m)).card = h := by
      rw [filterErase, Finset.erase_eq_of_notMem hnot]
    have hc2 : ((T.erase i).filter (fun j => ¬ IsHub q m j)).card = t - 1 := by
      rw [filterErase, Finset.card_erase_of_mem hi_mem]
    rw [hc1, hc2]
    have hcast : ((t - 1 : ℕ) : ℚ) = (t : ℚ) - 1 := by
      rw [Nat.cast_sub ht1, Nat.cast_one]
    rw [hcast, hTcard]
    have hh1 : (h : ℚ) ≤ 1 := by
      have : h ≤ 1 := by omega
      exact_mod_cast this
    linarith

/-! ## Arithmetic facts about `a, r, k` -/

section Arith
variable {q m : ℕ}

lemma ha1 (hq : 2 ≤ q) (hm : q + 1 ≤ m) : 1 ≤ aVal q m :=
  (Nat.one_le_div_iff (by omega)).mpr (by omega)

lemma ha_le : aVal q m ≤ m - 2 := Nat.div_le_self _ _

lemma hk_le (hq : 2 ≤ q) (hm : q + 1 ≤ m) : kVal q m ≤ m - 1 := by
  have := @ha_le q m
  unfold kVal
  omega

/-- Cast of `k = a + 1`. -/
lemma hka : (kVal q m : ℚ) = (aVal q m : ℚ) + 1 := by
  simp [kVal]

/-- The division identity `a·(q-1) + r = m - 2`, cast to `ℚ`. -/
lemma hid (hq : 2 ≤ q) (hm : q + 1 ≤ m) :
    (aVal q m : ℚ) * ((q : ℚ) - 1) + (rVal q m : ℚ) = (m : ℚ) - 2 := by
  have hnat : (q - 1) * aVal q m + rVal q m = m - 2 := Nat.div_add_mod (m - 2) (q - 1)
  have h1 : ((q - 1 : ℕ) : ℚ) = (q : ℚ) - 1 := by
    rw [Nat.cast_sub (show 1 ≤ q by omega), Nat.cast_one]
  have h2 : ((m - 2 : ℕ) : ℚ) = (m : ℚ) - 2 := by
    rw [Nat.cast_sub (show 2 ≤ m by omega), Nat.cast_ofNat]
  have hc := congrArg (fun n : ℕ => (n : ℚ)) hnat
  simp only [Nat.cast_add, Nat.cast_mul] at hc
  rw [h1, h2] at hc
  linarith

end Arith

/-! ## Full-coalition row sums -/

/-- Hub count in the full coalition equals `k`. -/
lemma hub_card (q m : ℕ) (hk : kVal q m ≤ m) :
    (Finset.univ.filter (IsHub q m)).card = kVal q m := by
  have himg : (Finset.univ.filter (IsHub q m)).image Fin.val = Finset.range (kVal q m) := by
    ext n
    simp only [Finset.mem_image, Finset.mem_filter, Finset.mem_univ, true_and,
      Finset.mem_range]
    constructor
    · rintro ⟨i, hi, rfl⟩; exact hi
    · intro hn; exact ⟨⟨n, lt_of_lt_of_le hn hk⟩, hn, rfl⟩
  have hinj := Finset.card_image_of_injective
    (Finset.univ.filter (IsHub q m)) (Fin.val_injective (n := m))
  rw [← hinj, himg, Finset.card_range]

/-- Middle count in the full coalition equals `m - k`. -/
lemma mid_card (q m : ℕ) (hk : kVal q m ≤ m) :
    (Finset.univ.filter (fun j => ¬ IsHub q m j)).card = m - kVal q m := by
  have hsum := Finset.card_filter_add_card_filter_not
    (s := (Finset.univ : Finset (Fin m))) (p := IsHub q m)
  rw [Finset.card_univ, Fintype.card_fin, hub_card q m hk] at hsum
  omega

/-- Full-coalition row sum of a **middle** agent `= m + k - 1`. -/
lemma full_rowsum_mid (q m : ℕ) (hq : 2 ≤ q) (hm : q + 1 ≤ m) (i : Fin m)
    (hmid : ¬ IsHub q m i) :
    ∑ j ∈ Finset.univ.erase i, X q m i j = (m : ℚ) + (kVal q m : ℚ) - 1 := by
  have hk : kVal q m ≤ m := by have := hk_le hq hm; omega
  rw [sum_X_eq q m i (Finset.univ.erase i) (Finset.notMem_erase i _), if_neg hmid, if_neg hmid]
  have hnot : i ∉ Finset.univ.filter (IsHub q m) := by
    simp only [Finset.mem_filter]
    exact fun hc => hmid hc.2
  have hmem : i ∈ Finset.univ.filter (fun j => ¬ IsHub q m j) := by
    simp only [Finset.mem_filter]
    exact ⟨Finset.mem_univ _, hmid⟩
  have hc1 : ((Finset.univ.erase i).filter (IsHub q m)).card = kVal q m := by
    rw [filterErase, Finset.erase_eq_of_notMem hnot, hub_card q m hk]
  have hc2 : ((Finset.univ.erase i).filter (fun j => ¬ IsHub q m j)).card
      = m - kVal q m - 1 := by
    rw [filterErase, Finset.card_erase_of_mem hmem, mid_card q m hk]
  rw [hc1, hc2]
  have hcast : ((m - kVal q m - 1 : ℕ) : ℚ) = (m : ℚ) - (kVal q m : ℚ) - 1 := by
    have hstep : m - kVal q m - 1 + (kVal q m + 1) = m := by
      have := hk_le hq hm; omega
    have := congrArg (fun n : ℕ => (n : ℚ)) hstep
    push_cast at this ⊢
    linarith
  rw [hcast]; ring

/-- Full-coalition row sum of a **hub** agent `= (4-q)·(k-1) + 2·(m-k)`. -/
lemma full_rowsum_hub (q m : ℕ) (hq : 2 ≤ q) (hm : q + 1 ≤ m) (i : Fin m)
    (hhub : IsHub q m i) :
    ∑ j ∈ Finset.univ.erase i, X q m i j
      = (4 - (q : ℚ)) * ((kVal q m : ℚ) - 1) + 2 * ((m : ℚ) - (kVal q m : ℚ)) := by
  have hk : kVal q m ≤ m := by have := hk_le hq hm; omega
  rw [sum_X_eq q m i (Finset.univ.erase i) (Finset.notMem_erase i _), if_pos hhub, if_pos hhub]
  have hmem : i ∈ Finset.univ.filter (IsHub q m) := by
    simp only [Finset.mem_filter]
    exact ⟨Finset.mem_univ _, hhub⟩
  have hnot : i ∉ Finset.univ.filter (fun j => ¬ IsHub q m j) := by
    simp only [Finset.mem_filter]
    exact fun hc => hc.2 hhub
  have hc1 : ((Finset.univ.erase i).filter (IsHub q m)).card = kVal q m - 1 := by
    rw [filterErase, Finset.card_erase_of_mem hmem, hub_card q m hk]
  have hc2 : ((Finset.univ.erase i).filter (fun j => ¬ IsHub q m j)).card = m - kVal q m := by
    rw [filterErase, Finset.erase_eq_of_notMem hnot, mid_card q m hk]
  rw [hc1, hc2]
  have hk1 : 1 ≤ kVal q m := by unfold kVal; omega
  have hcast1 : ((kVal q m - 1 : ℕ) : ℚ) = (kVal q m : ℚ) - 1 := by
    rw [Nat.cast_sub hk1, Nat.cast_one]
  have hcast2 : ((m - kVal q m : ℕ) : ℚ) = (m : ℚ) - (kVal q m : ℚ) := by
    rw [Nat.cast_sub hk]
  rw [hcast1, hcast2]

/-! ## Theorem B — ceiling attainment -/

/-- **Theorem B (ceiling attainment).**  In the full coalition every agent's average
utility is `≥ f(q,m)`, and the minimum `f(q,m)` is attained (by a middle). -/
theorem hubCeiling (q m : ℕ) (hq : 2 ≤ q) (hm : q + 1 ≤ m) :
    (∀ i : Fin m,
        fVal q m ≤ (∑ j ∈ Finset.univ.erase i, X q m i j) / (m : ℚ))
      ∧ (∃ i : Fin m,
        (∑ j ∈ Finset.univ.erase i, X q m i j) / (m : ℚ) = fVal q m) := by
  have hm0 : (0 : ℚ) < (m : ℚ) := by
    have : 0 < m := by omega
    exact_mod_cast this
  have hm0' : (m : ℚ) ≠ 0 := ne_of_gt hm0
  have hfm : fVal q m * (m : ℚ) = (m : ℚ) + (aVal q m : ℚ) := by
    unfold fVal
    rw [add_mul, one_mul, div_mul_cancel₀ _ hm0']
  constructor
  · -- lower bound
    intro i
    rw [le_div_iff₀ hm0, hfm]
    by_cases hi : IsHub q m i
    · rw [full_rowsum_hub q m hq hm i hi, hka]
      have hr0 : (0 : ℚ) ≤ (rVal q m : ℚ) := by positivity
      nlinarith [hid hq hm, hr0]
    · rw [full_rowsum_mid q m hq hm i hi, hka]; linarith
  · -- attained by the middle with index k
    have hk1 : kVal q m < m := by have := hk_le hq hm; omega
    refine ⟨⟨kVal q m, hk1⟩, ?_⟩
    have hmid : ¬ IsHub q m (⟨kVal q m, hk1⟩ : Fin m) := by
      simp [IsHub]
    rw [full_rowsum_mid q m hq hm _ hmid, div_eq_iff hm0', hfm, hka]
    ring

/-! ## Theorem C — composition with Lemma R (boundary schema)

The hubs data `(X, 1)` is `B(β)`-feasible at `β = f(q,m)`, so
`EconHarness.HedonicLemmaR.lemmaB_FHG_complete_witness` yields the complete witness. -/

open EconHarness.HedonicLemmaR in
/-- **Theorem C (composition).**  For `q ≥ 2`, `m ≥ q+1`, the hostile-hubs data yields a
genuine `2m`-agent symmetric FHG that is `q`-size core stable, whose coalition
`C = {c_1,…,c_m}` blocks at **every** rational `γ < f(q,m)`, with `u` symmetric and
zero-diagonal, the pair-block partition `{c_i, p_i}`, and every block baseline `= 1`. -/
theorem hubSchema_complete_witness (q m : ℕ) (hq : 2 ≤ q) (hm : q + 1 ≤ m) :
    QSizeCoreStable (u (X q m) (fun _ => 1)) (partUtil (X q m) (fun _ => 1)) q
      ∧ (∀ γ : ℚ, γ < fVal q m →
          Blocking (u (X q m) (fun _ => 1)) (partUtil (X q m) (fun _ => 1))
            (coalC m) m γ)
      ∧ (∀ a b : Agent m, u (X q m) (fun _ => 1) a b = u (X q m) (fun _ => 1) b a)
      ∧ (∀ a : Agent m, u (X q m) (fun _ => 1) a a = 0)
      ∧ (∀ i : Fin m,
          blockOf (Sum.inl i) = ({Sum.inl i, Sum.inr i} : Finset (Agent m))
            ∧ blockOf (Sum.inr i) = ({Sum.inl i, Sum.inr i} : Finset (Agent m)))
      ∧ (∀ i : Fin m,
          partUtil (X q m) (fun _ => 1) (Sum.inl i) = 1
            ∧ partUtil (X q m) (fun _ => 1) (Sum.inr i) = 1) := by
  refine lemmaB_FHG_complete_witness (X q m) (fun _ => 1) q (fVal q m) hq (by omega)
    (X_symm q m) (X_diag q m) (fun _ => by norm_num) ?_ ?_
  · -- hstab
    intro T hT2 hTq
    obtain ⟨i, hiT, hle⟩ := hubStable q m hq hm T hT2 hTq
    exact ⟨i, hiT, hle⟩
  · -- hbdry
    intro i
    refine Or.inl ⟨by norm_num, ?_⟩
    simpa using (hubCeiling q m hq hm).1 i

end EconHarness.HedonicHubSchema


==> anc/EconHarness/HedonicLemmaR.lean <==
import Mathlib

/-!
# Lemma R (realizability for symmetric FHG) — generic construction schema

Campaign 1 (relaxed hedonic tightness at `(q,m)=(5,10)`) Lean-island task, per
`docs/campaigns/relaxed-hedonic-q5m10-encoding-design.md` Decision 12 and the pinned proof
in `conjectures/relaxed-hedonic-tightness.md` D3/D4.

This module formalizes the *schema* (quantified over the rational data, not a per-instance
`decide`): given rational feasible data `(x, V)` of the relaxation `R(γ)` (resp. the
boundary system `B(β)`) at any cell `m > q ≥ 2`, the constructed `2m`-agent symmetric FHG
instance is `q`-size core stable and the coalition `C = {c_1,…,c_m}` blocks as specified.

Agents are `Fin m ⊕ Fin m`: `Sum.inl i` is the coalition agent `c_i`, `Sum.inr i` its
partner `p_i`.  Utilities (pin D3): `u(c_i,c_j)=x i j`, `u(c_i,p_i)=u(p_i,c_i)=2·V i`, all
other edges `0`.  Partition `𝒞 = {{c_i,p_i}}`.

Everything is over `ℚ`; the schema is proved fully (no `sorry`).
-/

namespace EconHarness.HedonicLemmaR

open Finset

/-- Agents of the constructed `2m`-agent FHG instance:
`Sum.inl i` is the coalition agent `c_i`, `Sum.inr i` is the partner `p_i`. -/
abbrev Agent (m : ℕ) := Fin m ⊕ Fin m

variable {m : ℕ}

/-- Canonical embedding `Fin m ↪ Agent m` picking out the coalition agents `c_i`. -/
def cEmb (m : ℕ) : Fin m ↪ Agent m := ⟨Sum.inl, Sum.inl_injective⟩

@[simp] lemma cEmb_apply (i : Fin m) : cEmb m i = Sum.inl i := rfl

/-- The FHG utility of the constructed instance (pin D3). -/
def u (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) : Agent m → Agent m → ℚ
  | Sum.inl i, Sum.inl j => x i j
  | Sum.inl i, Sum.inr j => if i = j then 2 * V i else 0
  | Sum.inr i, Sum.inl j => if j = i then 2 * V i else 0
  | Sum.inr _, Sum.inr _ => 0

@[simp] lemma u_inl_inl (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (i j : Fin m) :
    u x V (Sum.inl i) (Sum.inl j) = x i j := rfl

/-- `u` is symmetric (a genuine symmetric FHG utility) once `x` is symmetric. -/
lemma u_symm (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (hsymm : ∀ i j, x i j = x j i) :
    ∀ a b : Agent m, u x V a b = u x V b a := by
  rintro (i | i) (j | j) <;> simp only [u]
  · exact hsymm i j
  · rcases eq_or_ne i j with h | h
    · subst h; simp
    · simp [h]
  · rcases eq_or_ne j i with h | h
    · subst h; simp
    · simp [h]

/-- Every self-edge is `0` once the data has zero diagonal (`x i i = 0`). -/
lemma u_diag (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (hdiag : ∀ i, x i i = 0) :
    ∀ a : Agent m, u x V a a = 0 := by
  rintro (i | i) <;> simp [u, hdiag]

/-- FHG utility of agent `a` inside a coalition `S`: `(1/|S|) ∑_{b∈S} u(a,b)`.
Since `u a a = 0`, summing over `S` or `S \ {a}` agrees. -/
def coalUtil (w : Agent m → Agent m → ℚ) (a : Agent m) (S : Finset (Agent m)) : ℚ :=
  (∑ b ∈ S, w a b) / (S.card : ℚ)

/-- The partition block of any agent with index `i`: the pair `{c_i, p_i}`. -/
def blockOf : Agent m → Finset (Agent m)
  | Sum.inl i => ({Sum.inl i, Sum.inr i} : Finset (Agent m))
  | Sum.inr i => ({Sum.inl i, Sum.inr i} : Finset (Agent m))

/-- Baseline utility `u_a(𝒞)` of agent `a` in its own block of the partition `𝒞`. -/
def partUtil (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (a : Agent m) : ℚ :=
  coalUtil (u x V) a (blockOf a)

lemma partUtil_inl (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (hdiag : ∀ i, x i i = 0)
    (i : Fin m) : partUtil x V (Sum.inl i) = V i := by
  have hne : (Sum.inl i : Agent m) ≠ Sum.inr i := by simp
  simp only [partUtil, coalUtil, blockOf, Finset.sum_pair hne, Finset.card_pair hne, u,
    hdiag i]
  push_cast
  ring

lemma partUtil_inr (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (i : Fin m) :
    partUtil x V (Sum.inr i) = V i := by
  have hne : (Sum.inl i : Agent m) ≠ Sum.inr i := by simp
  simp only [partUtil, coalUtil, blockOf, Finset.sum_pair hne, Finset.card_pair hne, u]
  push_cast
  ring

lemma partUtil_nonneg (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (hdiag : ∀ i, x i i = 0)
    (hV : ∀ i, 0 ≤ V i) (a : Agent m) : 0 ≤ partUtil x V a := by
  cases a with
  | inl i => rw [partUtil_inl x V hdiag i]; exact hV i
  | inr i => rw [partUtil_inr x V i]; exact hV i

/-- Row sum of a partner `p_i`: only the edge to `c_i` is nonzero. -/
lemma sum_u_inr (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (i : Fin m) (S : Finset (Agent m)) :
    (∑ b ∈ S, u x V (Sum.inr i) b) = if Sum.inl i ∈ S then 2 * V i else 0 := by
  have hpt : ∀ b : Agent m, u x V (Sum.inr i) b = if b = Sum.inl i then 2 * V i else 0 := by
    rintro (j | j)
    · simp only [u, Sum.inl.injEq]
    · simp [u]
  rw [Finset.sum_congr rfl (fun b _ => hpt b)]
  exact Finset.sum_ite_eq' S (Sum.inl i) (fun _ => 2 * V i)

/-- The blocking coalition `C = {c_1,…,c_m}`. -/
def coalC (m : ℕ) : Finset (Agent m) := Finset.univ.map (cEmb m)

@[simp] lemma card_coalC : (coalC m).card = m := by
  simp [coalC, Finset.card_map]

lemma mem_coalC {a : Agent m} : a ∈ coalC m ↔ ∃ i, Sum.inl i = a := by
  simp [coalC, Finset.mem_map, cEmb]

/-- Coalition utility of `c_i` inside `C` equals `(1/m) ∑_{j≠i} x i j`. -/
lemma coalUtil_inl_coalC (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (hdiag : ∀ i, x i i = 0)
    (i : Fin m) :
    coalUtil (u x V) (Sum.inl i) (coalC m)
      = (∑ j ∈ Finset.univ.erase i, x i j) / (m : ℚ) := by
  unfold coalUtil
  rw [card_coalC]
  congr 1
  rw [coalC, Finset.sum_map]
  simp only [cEmb_apply, u_inl_inl]
  rw [Finset.sum_erase _ (hdiag i)]

/-! ## Predicates -/

/-- `q`-size core stability of partition (given by baseline `part`) w.r.t. utility `w`. -/
def QSizeCoreStable (w : Agent m → Agent m → ℚ) (part : Agent m → ℚ) (q : ℕ) : Prop :=
  ∀ S : Finset (Agent m), S.Nonempty → S.card ≤ q → ∃ a ∈ S, coalUtil w a S ≤ part a

/-- `C` is `(mm, γ)`-blocking against the partition (baseline `part`): strict improvement. -/
def Blocking (w : Agent m → Agent m → ℚ) (part : Agent m → ℚ) (C : Finset (Agent m))
    (mm : ℕ) (γ : ℚ) : Prop :=
  C.card = mm ∧ ∀ a ∈ C, γ * part a < coalUtil w a C

/-! ## The stability half of Lemma R -/

/-- The constructed instance is `q`-size core stable, from the `R`/`B` stability
hypotheses.  This is the case-based pin-D3 argument. -/
theorem constructionStable
    (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (q : ℕ) (_hq : 2 ≤ q)
    (hdiag : ∀ i, x i i = 0) (hV : ∀ i, 0 ≤ V i)
    (hstab : ∀ T : Finset (Fin m), 2 ≤ T.card → T.card ≤ q →
        ∃ i ∈ T, (∑ j ∈ T.erase i, x i j) / (T.card : ℚ) ≤ V i) :
    QSizeCoreStable (u x V) (partUtil x V) q := by
  intro S hSne hScard
  -- Singleton coalitions: `u_a({a}) = 0 ≤ V`.
  by_cases hcard1 : S.card = 1
  · obtain ⟨a, rfl⟩ := Finset.card_eq_one.mp hcard1
    refine ⟨a, Finset.mem_singleton_self a, ?_⟩
    simp only [coalUtil, Finset.sum_singleton, Finset.card_singleton, Nat.cast_one, div_one,
      u_diag x V hdiag a]
    exact partUtil_nonneg x V hdiag hV a
  -- Otherwise `|S| ≥ 2`.
  have h2 : 2 ≤ S.card := by
    have hpos : 0 < S.card := Finset.card_pos.mpr hSne
    omega
  by_cases hpart : ∃ i : Fin m, Sum.inr i ∈ S
  · -- Case 1: some partner `p_i ∈ S`; witness is `p_i`.
    obtain ⟨i, hi⟩ := hpart
    refine ⟨Sum.inr i, hi, ?_⟩
    rw [partUtil_inr x V i]
    have hcpos : (0 : ℚ) < (S.card : ℚ) := by
      have : 0 < S.card := by omega
      exact_mod_cast this
    unfold coalUtil
    rw [sum_u_inr]
    by_cases hci : Sum.inl i ∈ S
    · -- Subcase 1b: `c_i ∈ S`, so `|S| ≥ 2` and `2 V_i/|S| ≤ V_i`.
      rw [if_pos hci, div_le_iff₀ hcpos]
      have hc2 : (2 : ℚ) ≤ (S.card : ℚ) := by exact_mod_cast h2
      nlinarith [hV i, hc2]
    · -- Subcase 1a: `c_i ∉ S`, so `u_{p_i}(S) = 0 ≤ V_i`.
      rw [if_neg hci, zero_div]
      exact hV i
  · -- Case 2: no partner in `S`; `S` restricts to `S' ⊆ Fin m` and `R` stability applies.
    rw [not_exists] at hpart
    set S' : Finset (Fin m) := S.preimage Sum.inl (Sum.inl_injective.injOn) with hS'
    have hmem : ∀ j : Fin m, j ∈ S' ↔ Sum.inl j ∈ S := by
      intro j; rw [hS', Finset.mem_preimage]
    have hmap : S = S'.map (cEmb m) := by
      ext b
      rcases b with j | j
      · simp only [Finset.mem_map, cEmb_apply, Sum.inl.injEq]
        constructor
        · intro hb; exact ⟨j, (hmem j).mpr hb, rfl⟩
        · rintro ⟨k, hk, rfl⟩; exact (hmem k).mp hk
      · constructor
        · intro hb; exact absurd hb (hpart j)
        · intro hb; rw [Finset.mem_map] at hb; obtain ⟨k, _, hk⟩ := hb; simp [cEmb] at hk
    have hcardeq : S'.card = S.card := by rw [hmap, Finset.card_map]
    have h2' : 2 ≤ S'.card := by rw [hcardeq]; exact h2
    have hq' : S'.card ≤ q := by rw [hcardeq]; exact hScard
    obtain ⟨i, hiS', hle⟩ := hstab S' h2' hq'
    refine ⟨Sum.inl i, (hmem i).mp hiS', ?_⟩
    rw [partUtil_inl x V hdiag i]
    -- rewrite `coalUtil (inl i) S` to the `R`-stability expression
    have hsum : (∑ b ∈ S, u x V (Sum.inl i) b) = ∑ j ∈ S'.erase i, x i j := by
      rw [hmap, Finset.sum_map]
      simp only [cEmb_apply, u_inl_inl]
      rw [Finset.sum_erase _ (hdiag i)]
    unfold coalUtil
    rw [hsum, hmap, Finset.card_map]
    exact hle

/-! ## The blocking half of Lemma R -/

/-- `C = {c_1,…,c_m}` strictly blocks, directly from the strict `R(γ)` blocking rows. -/
theorem constructionBlocks
    (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (γ : ℚ) (hdiag : ∀ i, x i i = 0)
    (hblock : ∀ i : Fin m, γ * V i < (∑ j ∈ Finset.univ.erase i, x i j) / (m : ℚ)) :
    Blocking (u x V) (partUtil x V) (coalC m) m γ := by
  refine ⟨card_coalC, ?_⟩
  intro a ha
  obtain ⟨i, rfl⟩ := mem_coalC.mp ha
  rw [partUtil_inl x V hdiag i, coalUtil_inl_coalC x V hdiag i]
  exact hblock i

/-! ## Lemma R (the `R(γ)` schema) -/

/-- **Lemma R (FHG, schema form).**  For `m > q ≥ 2` and rational data `(x,V)` satisfying
the `R(γ)` hypotheses, the constructed `2m`-agent symmetric FHG instance is `q`-size core
stable and `C = {c_1,…,c_m}` is `(m,γ)`-blocking. -/
theorem lemmaR_FHG
    (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (q : ℕ) (γ : ℚ)
    (hq : 2 ≤ q) (_hqm : q < m)
    (_hsymm : ∀ i j, x i j = x j i) (hdiag : ∀ i, x i i = 0) (hV : ∀ i, 0 ≤ V i)
    (hstab : ∀ T : Finset (Fin m), 2 ≤ T.card → T.card ≤ q →
        ∃ i ∈ T, (∑ j ∈ T.erase i, x i j) / (T.card : ℚ) ≤ V i)
    (hblock : ∀ i : Fin m, γ * V i < (∑ j ∈ Finset.univ.erase i, x i j) / (m : ℚ)) :
    QSizeCoreStable (u x V) (partUtil x V) q ∧
      Blocking (u x V) (partUtil x V) (coalC m) m γ :=
  ⟨constructionStable x V q hq hdiag hV hstab, constructionBlocks x V γ hdiag hblock⟩

/-! ## Lemma R, boundary form (the `B(β)` schema, pin D4) -/

/-- **Lemma R (FHG, boundary schema form).**  For `m > q ≥ 2` and rational data `(x,V)`
satisfying the `B(β)` hypotheses (same stability constraints; per-agent boundary blocking
`(V_i>0 ∧ U_i≥βV_i) ∨ (V_i=0 ∧ U_i>0)` with `U_i = (1/m)∑_{j≠i} x i j`), the constructed
instance is `q`-size core stable and `C` strictly blocks at **every** rational `γ < β`. -/
theorem lemmaB_FHG
    (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (q : ℕ) (β : ℚ)
    (hq : 2 ≤ q) (_hqm : q < m)
    (_hsymm : ∀ i j, x i j = x j i) (hdiag : ∀ i, x i i = 0) (hV : ∀ i, 0 ≤ V i)
    (hstab : ∀ T : Finset (Fin m), 2 ≤ T.card → T.card ≤ q →
        ∃ i ∈ T, (∑ j ∈ T.erase i, x i j) / (T.card : ℚ) ≤ V i)
    (hbdry : ∀ i : Fin m,
        (0 < V i ∧ β * V i ≤ (∑ j ∈ Finset.univ.erase i, x i j) / (m : ℚ)) ∨
        (V i = 0 ∧ 0 < (∑ j ∈ Finset.univ.erase i, x i j) / (m : ℚ))) :
    QSizeCoreStable (u x V) (partUtil x V) q ∧
      ∀ γ : ℚ, γ < β → Blocking (u x V) (partUtil x V) (coalC m) m γ := by
  refine ⟨constructionStable x V q hq hdiag hV hstab, ?_⟩
  intro γ hγ
  apply constructionBlocks x V γ hdiag
  intro i
  rcases hbdry i with ⟨hVi, hUi⟩ | ⟨hVi, hUi⟩
  · -- `V_i > 0`: `γ V_i < β V_i ≤ U_i`.
    have : γ * V i < β * V i := by nlinarith [hVi]
    linarith [hUi]
  · -- `V_i = 0`: `γ V_i = 0 < U_i`.
    rw [hVi]; simpa using hUi

/-! ## Bundled theorem-grade witnesses

The two `..._complete_witness` theorems below bundle, in a **single** statement, every
fact a theorem-grade S-FHG witness citation needs: the behavioural conclusions (`q`-size
core stability and blocking) together with the S-FHG well-formedness laws that make the
construction a genuine symmetric FHG (utility **symmetry** via `u_symm` and **zero
diagonal** via `u_diag`), plus the **explicit pair-block partition** `𝒞 = {{c_i, p_i}}`
and the baseline identities `u_{c_i}(𝒞) = u_{p_i}(𝒞) = V_i`.  This is the packaging the
cross-family statement-match review (coordinator triage item 2) requires so that a
witness citation is one proposition rather than a bundle assembled from separate helper
lemmas.  These theorems only *cite* `lemmaR_FHG` / `lemmaB_FHG`, `u_symm`, `u_diag`,
`partUtil_inl`, `partUtil_inr`; the existing theorems are unchanged. -/

/-- **Lemma R (FHG), complete-witness bundle.**  For `m > q ≥ 2` and `R(γ)`-feasible data
`(x, V)`, the constructed instance is `q`-size core stable and `(m, γ)`-blocking, `u` is a
genuine symmetric FHG utility (symmetric with zero diagonal), the partition is exactly the
pairs `{c_i, p_i}`, and every block baseline equals `V_i`. -/
theorem lemmaR_FHG_complete_witness
    (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (q : ℕ) (γ : ℚ)
    (hq : 2 ≤ q) (hqm : q < m)
    (hsymm : ∀ i j, x i j = x j i) (hdiag : ∀ i, x i i = 0) (hV : ∀ i, 0 ≤ V i)
    (hstab : ∀ T : Finset (Fin m), 2 ≤ T.card → T.card ≤ q →
        ∃ i ∈ T, (∑ j ∈ T.erase i, x i j) / (T.card : ℚ) ≤ V i)
    (hblock : ∀ i : Fin m, γ * V i < (∑ j ∈ Finset.univ.erase i, x i j) / (m : ℚ)) :
    QSizeCoreStable (u x V) (partUtil x V) q
      ∧ Blocking (u x V) (partUtil x V) (coalC m) m γ
      ∧ (∀ a b : Agent m, u x V a b = u x V b a)
      ∧ (∀ a : Agent m, u x V a a = 0)
      ∧ (∀ i : Fin m,
          blockOf (Sum.inl i) = ({Sum.inl i, Sum.inr i} : Finset (Agent m))
            ∧ blockOf (Sum.inr i) = ({Sum.inl i, Sum.inr i} : Finset (Agent m)))
      ∧ (∀ i : Fin m, partUtil x V (Sum.inl i) = V i ∧ partUtil x V (Sum.inr i) = V i) := by
  obtain ⟨hstable, hblocking⟩ := lemmaR_FHG x V q γ hq hqm hsymm hdiag hV hstab hblock
  refine ⟨hstable, hblocking, u_symm x V hsymm, u_diag x V hdiag, ?_, ?_⟩
  · intro i; exact ⟨rfl, rfl⟩
  · intro i; exact ⟨partUtil_inl x V hdiag i, partUtil_inr x V i⟩

/-- **Lemma R (FHG), boundary complete-witness bundle.**  For `m > q ≥ 2` and
`B(β)`-feasible data `(x, V)`, the constructed instance is `q`-size core stable and blocks
at **every** rational `γ < β`, `u` is a genuine symmetric FHG utility, the partition is
exactly the pairs `{c_i, p_i}`, and every block baseline equals `V_i`. -/
theorem lemmaB_FHG_complete_witness
    (x : Fin m → Fin m → ℚ) (V : Fin m → ℚ) (q : ℕ) (β : ℚ)
    (hq : 2 ≤ q) (hqm : q < m)
    (hsymm : ∀ i j, x i j = x j i) (hdiag : ∀ i, x i i = 0) (hV : ∀ i, 0 ≤ V i)
    (hstab : ∀ T : Finset (Fin m), 2 ≤ T.card → T.card ≤ q →
        ∃ i ∈ T, (∑ j ∈ T.erase i, x i j) / (T.card : ℚ) ≤ V i)
    (hbdry : ∀ i : Fin m,
        (0 < V i ∧ β * V i ≤ (∑ j ∈ Finset.univ.erase i, x i j) / (m : ℚ)) ∨
        (V i = 0 ∧ 0 < (∑ j ∈ Finset.univ.erase i, x i j) / (m : ℚ))) :
    QSizeCoreStable (u x V) (partUtil x V) q
      ∧ (∀ γ : ℚ, γ < β → Blocking (u x V) (partUtil x V) (coalC m) m γ)
      ∧ (∀ a b : Agent m, u x V a b = u x V b a)
      ∧ (∀ a : Agent m, u x V a a = 0)
      ∧ (∀ i : Fin m,
          blockOf (Sum.inl i) = ({Sum.inl i, Sum.inr i} : Finset (Agent m))
            ∧ blockOf (Sum.inr i) = ({Sum.inl i, Sum.inr i} : Finset (Agent m)))
      ∧ (∀ i : Fin m, partUtil x V (Sum.inl i) = V i ∧ partUtil x V (Sum.inr i) = V i) := by
  obtain ⟨hstable, hblocking⟩ := lemmaB_FHG x V q β hq hqm hsymm hdiag hV hstab hbdry
  refine ⟨hstable, hblocking, u_symm x V hsymm, u_diag x V hdiag, ?_, ?_⟩
  · intro i; exact ⟨rfl, rfl⟩
  · intro i; exact ⟨partUtil_inl x V hdiag i, partUtil_inr x V i⟩

end EconHarness.HedonicLemmaR


==> anc/EconHarness/OrdinalMMS/Audit.lean <==
import EconHarness.OrdinalMMS.FourAgentOneOfFive

/-!
# Audit surface for the four-agent one-out-of-five MMS theorem

This module pins the exact expanded target at the public boundary and prints
the axioms of the premise-free theorem during elaboration.
-/

namespace EconHarness.OrdinalMMS

universe u

#check fourAgent_oneOfFive
#print axioms fourAgent_oneOfFive

/-- The public theorem, expanded past its two statement abbreviations. -/
theorem fourAgent_oneOfFive_expanded
    (G : Type u) [Fintype G] [DecidableEq G]
    (V : Fin 4 → Valuation G) :
    ∃ A : Allocation G 4,
      ∀ i : Fin 4,
        mms 5 (V i) ≤ bundleValue (V i) (ownerBundle A i) := by
  simpa only [FourAgentOneOfFive, IsMMSAllocation] using
    (fourAgent_oneOfFive G V)

#print axioms fourAgent_oneOfFive_expanded

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/Balanced/Accounting.lean <==
import EconHarness.OrdinalMMS.Balanced.Basic
import EconHarness.OrdinalMMS.PartialAllocation

/-!
# Accounting for balanced residual states

This module collects the finite-set and additive-value identities used by the
balanced residual construction.  The lemmas are independent of the filling
algorithm: they say how partial-allocation fibers assemble into `usedGoods`,
how used and residual values split the total, and how strict fiber bounds sum.
-/

namespace EconHarness.OrdinalMMS

open scoped BigOperators

universe u v

/-- The agents still active in a four-agent partial allocation. -/
abbrev ActiveAgents {G : Type u} [Fintype G] [DecidableEq G]
    (P : PartialAllocation G (Fin 4)) :=
  {i : Fin 4 // i ∉ assignedAgents P}

section GeneralDifference

variable {G : Type u} [DecidableEq G]

/-- A subbundle and its relative complement have the value of the containing bundle. -/
theorem bundleValue_add_sdiff (valuation : Valuation G) {S T : Finset G}
    (hST : S ⊆ T) :
    bundleValue valuation S + bundleValue valuation (T \ S) =
      bundleValue valuation T := by
  calc
    bundleValue valuation S + bundleValue valuation (T \ S) =
        bundleValue valuation (S ∪ (T \ S)) :=
      (bundleValue_union valuation Finset.disjoint_sdiff).symm
    _ = bundleValue valuation T := by
      rw [Finset.union_sdiff_of_subset hST]

/-- Subtracting the value of a subbundle gives the value of its relative complement. -/
theorem bundleValue_sdiff_eq_sub (valuation : Valuation G) {S T : Finset G}
    (hST : S ⊆ T) :
    bundleValue valuation (T \ S) =
      bundleValue valuation T - bundleValue valuation S := by
  linarith [bundleValue_add_sdiff valuation hST]

end GeneralDifference

section PartialAccounting

variable {G : Type u} {A : Type v}
variable [Fintype G] [DecidableEq G] [Fintype A] [DecidableEq A]

/-- The union of all nonempty owner fibers is exactly the set of used goods. -/
theorem assignedBundles_biUnion_eq_usedGoods (P : PartialAllocation G A) :
    (assignedAgents P).biUnion (partialBundle P) = usedGoods P := by
  ext g
  constructor
  · intro hg
    obtain ⟨a, _ha, hga⟩ := Finset.mem_biUnion.mp hg
    exact (mem_usedGoods_iff_exists_mem_partialBundle P g).mpr ⟨a, hga⟩
  · intro hg
    obtain ⟨a, hga⟩ :=
      (mem_usedGoods_iff_exists_mem_partialBundle P g).mp hg
    apply Finset.mem_biUnion.mpr
    exact ⟨a, (mem_assignedAgents P a).mpr ⟨g, hga⟩, hga⟩

/-- The value of used goods is the sum of the values of all assigned fibers. -/
theorem usedGoods_value_eq_sum_assignedBundles
    (P : PartialAllocation G A) (valuation : Valuation G) :
    bundleValue valuation (usedGoods P) =
      ∑ a ∈ assignedAgents P, bundleValue valuation (partialBundle P a) := by
  have hpairwise :
      Set.PairwiseDisjoint (↑(assignedAgents P)) (partialBundle P) := by
    intro a _ha b _hb hab
    exact partialBundle_disjoint_of_ne P hab
  rw [← assignedBundles_biUnion_eq_usedGoods P]
  simpa [bundleValue] using
    (Finset.sum_biUnion (f := fun g ↦ valuation g) hpairwise)

omit [Fintype A] [DecidableEq A] in
/-- Used and residual values add to the total value of all goods. -/
theorem usedGoods_value_add_residualGoods_value
    (P : PartialAllocation G A) (valuation : Valuation G) :
    bundleValue valuation (usedGoods P) +
        bundleValue valuation (residualGoods P) = totalValue valuation := by
  calc
    bundleValue valuation (usedGoods P) +
        bundleValue valuation (residualGoods P) =
          bundleValue valuation (usedGoods P ∪ residualGoods P) :=
      (bundleValue_union valuation (usedGoods_disjoint_residualGoods P)).symm
    _ = bundleValue valuation Finset.univ := by
      rw [usedGoods_union_residualGoods P]
    _ = totalValue valuation := rfl

/--
If at least one agent is assigned and every assigned fiber is worth strictly
less than one, then all used goods are worth less than the number of assigned
agents.
-/
theorem usedGoods_value_lt_card_assignedAgents
    (P : PartialAllocation G A) (valuation : Valuation G)
    (hassigned : (assignedAgents P).Nonempty)
    (hfiber : ∀ a ∈ assignedAgents P,
      bundleValue valuation (partialBundle P a) < 1) :
    bundleValue valuation (usedGoods P) <
      ((assignedAgents P).card : ℝ) := by
  rw [usedGoods_value_eq_sum_assignedBundles P valuation]
  calc
    (∑ a ∈ assignedAgents P, bundleValue valuation (partialBundle P a)) <
        ∑ _a ∈ assignedAgents P, (1 : ℝ) :=
      Finset.sum_lt_sum_of_nonempty hassigned hfiber
    _ = ((assignedAgents P).card : ℝ) := by simp

/-- With no assigned agent there can be no used good. -/
theorem usedGoods_eq_empty_of_assignedAgents_eq_empty
    (P : PartialAllocation G A) (hassigned : assignedAgents P = ∅) :
    usedGoods P = ∅ := by
  rw [← assignedBundles_biUnion_eq_usedGoods P, hassigned]
  simp

end PartialAccounting

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/Balanced/Basic.lean <==
import EconHarness.OrdinalMMS.Normalization
import EconHarness.OrdinalMMS.OrderedInstance
import Mathlib.Data.Fintype.Pigeonhole
import Mathlib.Order.Interval.Finset.Fin
import Mathlib.Tactic.Linarith
import Lean.Elab.Tactic.Omega

/-!
# Ordered exact-unit instances and balanced bundles

This module packages the single-agent hypotheses used by the balanced-residual
argument.  Goods are ranks in `Fin m`, values are weakly decreasing, and a
displayed five-partition has exact unit cells.  The four lowest ranks are the
anchors.  The top-tail estimate is proved directly for any two distinct
nonanchors, without padding the carrier by dummy goods.
-/

namespace EconHarness.OrdinalMMS

noncomputable section

/-- A weakly decreasing valuation on `Fin m` with an exact five-unit witness. -/
structure OrderedUnitInstance (m : ℕ) where
  /-- The ordered additive valuation. -/
  valuation : Valuation (Fin m)
  /-- Lower ranks have weakly larger singleton values. -/
  antitone : Antitone valuation
  /-- A displayed five-cell witness. -/
  witness : DPartition (Fin m) 5
  /-- Every displayed witness cell has value exactly one. -/
  cell_unit : ∀ k : Fin 5, bundleValue valuation (cell witness k) = 1

namespace OrderedUnitInstance

/-- An exact five-unit witness needs at least five actual goods. -/
theorem five_le {m : ℕ} (I : OrderedUnitInstance m) : 5 ≤ m := by
  simpa using five_le_card_of_unit_cells I.valuation I.witness I.cell_unit

/-- Every singleton in an exact-unit instance has value at most one. -/
theorem item_le_one {m : ℕ} (I : OrderedUnitInstance m) (g : Fin m) :
    I.valuation g ≤ 1 :=
  item_le_one_of_unit_cells I.valuation I.witness I.cell_unit g

/-- The exact-unit instance has total value five. -/
theorem total_eq_five {m : ℕ} (I : OrderedUnitInstance m) :
    totalValue I.valuation = 5 :=
  totalValue_eq_five_of_unit_cells I.valuation I.witness I.cell_unit

end OrderedUnitInstance

/-- The four anchor ranks `0,1,2,3`. -/
def topFourAnchors (m : ℕ) : Finset (Fin m) :=
  Finset.univ.filter fun g ↦ g.val < 4

@[simp]
theorem mem_topFourAnchors {m : ℕ} (g : Fin m) :
    g ∈ topFourAnchors m ↔ g.val < 4 := by
  simp [topFourAnchors]

/-- A bundle is balanced when it contains exactly one top-four anchor. -/
def IsBalanced {m : ℕ} (S : Finset (Fin m)) : Prop :=
  (S ∩ topFourAnchors m).card = 1

/-- Balancedness can be unpacked as a singleton anchor intersection. -/
theorem isBalanced_iff_inter_eq_singleton {m : ℕ} (S : Finset (Fin m)) :
    IsBalanced S ↔ ∃ a : Fin m, S ∩ topFourAnchors m = {a} := by
  exact Finset.card_eq_one

/-- A balanced bundle has a unique anchor, with both membership facts exposed. -/
theorem IsBalanced.existsUnique_anchor {m : ℕ} {S : Finset (Fin m)}
    (hS : IsBalanced S) :
    ∃! a : Fin m, a ∈ S ∧ a ∈ topFourAnchors m := by
  obtain ⟨a, ha⟩ := (isBalanced_iff_inter_eq_singleton S).mp hS
  have ha_mem : a ∈ S ∩ topFourAnchors m := by
    rw [ha]
    exact Finset.mem_singleton_self a
  refine ⟨a, Finset.mem_inter.mp ha_mem, ?_⟩
  intro b hb
  have hb_mem : b ∈ S ∩ topFourAnchors m := Finset.mem_inter.mpr hb
  rw [ha] at hb_mem
  exact Finset.mem_singleton.mp hb_mem

/-- In particular, a balanced bundle is nonempty. -/
theorem IsBalanced.nonempty {m : ℕ} {S : Finset (Fin m)}
    (hS : IsBalanced S) : S.Nonempty := by
  obtain ⟨a, ha, _⟩ := hS.existsUnique_anchor
  exact ⟨a, ha.1⟩

/-- Disjoint balanced bundles carry distinct anchors. -/
theorem IsBalanced.exists_distinct_anchors_of_disjoint {m : ℕ}
    {S T : Finset (Fin m)} (hS : IsBalanced S) (hT : IsBalanced T)
    (hST : Disjoint S T) :
    ∃ a b : Fin m,
      (a ∈ S ∧ a ∈ topFourAnchors m) ∧
      (b ∈ T ∧ b ∈ topFourAnchors m) ∧ a ≠ b := by
  obtain ⟨a, ha, _⟩ := hS.existsUnique_anchor
  obtain ⟨b, hb, _⟩ := hT.existsUnique_anchor
  refine ⟨a, b, ha, hb, ?_⟩
  intro hab
  subst b
  exact Finset.disjoint_left.mp hST ha.1 hb.1

namespace OrderedUnitInstance

/-- The anchor finset really contains four ranks in every exact-unit instance. -/
@[simp]
theorem card_topFourAnchors {m : ℕ} (I : OrderedUnitInstance m) :
    (topFourAnchors m).card = 4 := by
  have hfive : 5 ≤ m := I.five_le
  have hfour : 4 < m := by omega
  let four : Fin m := ⟨4, hfour⟩
  have hanchors : topFourAnchors m = Finset.Iio four := by
    ext g
    simp only [mem_topFourAnchors, Finset.mem_Iio]
    rfl
  rw [hanchors, Fin.card_Iio]

/-- Every nonanchor is weakly less valuable than every anchor. -/
theorem nonanchor_value_le_anchor {m : ℕ} (I : OrderedUnitInstance m)
    {a g : Fin m} (ha : a ∈ topFourAnchors m) (hg : g ∉ topFourAnchors m) :
    I.valuation g ≤ I.valuation a := by
  apply I.antitone
  change a.val ≤ g.val
  have ha' : a.val < 4 := (mem_topFourAnchors a).mp ha
  have hg' : ¬ g.val < 4 := by
    simpa only [mem_topFourAnchors] using hg
  omega

end OrderedUnitInstance

/--
`TriggerBound v B x` is the common estimate for a minimally completed bundle.
The trigger is a real value so an already-unit seed can use the virtual trigger
`x = 0` without inventing a dummy good.
-/
def TriggerBound {G : Type*} (v : Valuation G) (B : Finset G) (x : ℝ) : Prop :=
  0 ≤ x ∧ bundleValue v B ≤ 1 + x

/-- An already-unit seed has trigger bound zero. -/
theorem triggerBound_zero {G : Type*} (v : Valuation G) (B : Finset G)
    (hB : bundleValue v B = 1) :
    TriggerBound v B 0 := by
  constructor
  · exact le_rfl
  · linarith

/-- Appending one fresh item to a bundle below one supplies its item-value trigger. -/
theorem triggerBound_insert {G : Type*} [DecidableEq G]
    (v : Valuation G) (S : Finset G) (g : G) (hg : g ∉ S)
    (hS : bundleValue v S ≤ 1) :
    TriggerBound v (insert g S) (v g) := by
  have hvalue : bundleValue v (insert g S) = v g + bundleValue v S := by
    simp [bundleValue, hg]
  constructor
  · exact v.nonneg g
  · rw [hvalue]
    linarith

/-- The usual strict trigger estimate when the pre-trigger bundle is strictly below one. -/
theorem bundleValue_insert_lt_one_add {G : Type*} [DecidableEq G]
    (v : Valuation G) (S : Finset G) (g : G) (hg : g ∉ S)
    (hS : bundleValue v S < 1) :
    bundleValue v (insert g S) < 1 + v g := by
  have hvalue : bundleValue v (insert g S) = v g + bundleValue v S := by
    simp [bundleValue, hg]
  rw [hvalue]
  linarith

/--
Two distinct nonanchor goods have combined value at most one.

The proof applies pigeonhole directly to the four actual anchors together with
the two supplied nonanchors.  The colliding witness-cell pair is at least as
valuable as the two nonanchors by orderedness, so no zero padding is needed.
-/
theorem OrderedUnitInstance.pair_nonanchors_le_one {m : ℕ}
    (I : OrderedUnitInstance m) {g h : Fin m}
    (hg : g ∉ topFourAnchors m) (hh : h ∉ topFourAnchors m)
    (hgh : g ≠ h) :
    I.valuation g + I.valuation h ≤ 1 := by
  classical
  let S : Finset (Fin m) := topFourAnchors m ∪ {g, h}
  have hdisjoint : Disjoint (topFourAnchors m) {g, h} := by
    rw [Finset.disjoint_left]
    intro a ha haa
    simp only [Finset.mem_insert, Finset.mem_singleton] at haa
    rcases haa with rfl | rfl
    · exact hg ha
    · exact hh ha
  have hcardS : S.card = 6 := by
    simp only [S]
    rw [Finset.card_union_of_disjoint hdisjoint, I.card_topFourAnchors]
    simp [hgh]
  have hcard_lt : Fintype.card (Fin 5) < Fintype.card S := by
    rw [Fintype.card_fin, Fintype.card_coe, hcardS]
    omega
  obtain ⟨x, y, hxy, hcell⟩ :=
    Fintype.exists_ne_map_eq_of_card_lt
      (fun a : S ↦ I.witness a.1) hcard_lt
  have hxy_val : x.1 ≠ y.1 := by
    intro h
    exact hxy (Subtype.ext h)
  have hpair_subset : {x.1, y.1} ⊆ cell I.witness (I.witness x.1) := by
    intro a ha
    simp only [Finset.mem_insert, Finset.mem_singleton] at ha
    rcases ha with rfl | rfl
    · exact mem_own_cell I.witness x.1
    · apply (mem_cell I.witness (I.witness x.1) y.1).mpr
      exact hcell.symm
  have hpair_upper : I.valuation x.1 + I.valuation y.1 ≤ 1 := by
    calc
      I.valuation x.1 + I.valuation y.1 =
          bundleValue I.valuation {x.1, y.1} := by
            simp [bundleValue, hxy_val]
      _ ≤ bundleValue I.valuation (cell I.witness (I.witness x.1)) :=
        bundleValue_mono hpair_subset
      _ = 1 := I.cell_unit (I.witness x.1)
  have hxloc :
      x.1 ∈ topFourAnchors m ∨ x.1 = g ∨ x.1 = h := by
    have hx := x.property
    simp only [S, Finset.mem_union, Finset.mem_insert,
      Finset.mem_singleton] at hx
    exact hx
  have hyloc :
      y.1 ∈ topFourAnchors m ∨ y.1 = g ∨ y.1 = h := by
    have hy := y.property
    simp only [S, Finset.mem_union, Finset.mem_insert,
      Finset.mem_singleton] at hy
    exact hy
  have hlower :
      I.valuation g + I.valuation h ≤
        I.valuation x.1 + I.valuation y.1 := by
    rcases hxloc with hxa | hxg | hxh
    · rcases hyloc with hya | hyg | hyh
      · exact add_le_add
          (I.nonanchor_value_le_anchor hxa hg)
          (I.nonanchor_value_le_anchor hya hh)
      · rw [hyg]
        have hle := I.nonanchor_value_le_anchor hxa hh
        linarith
      · rw [hyh]
        have hle := I.nonanchor_value_le_anchor hxa hg
        linarith
    · rcases hyloc with hya | hyg | hyh
      · rw [hxg]
        have hle := I.nonanchor_value_le_anchor hya hh
        linarith
      · exact False.elim (hxy_val (hxg.trans hyg.symm))
      · rw [hxg, hyh]
    · rcases hyloc with hya | hyg | hyh
      · rw [hxh]
        have hle := I.nonanchor_value_le_anchor hya hg
        linarith
      · rw [hxh, hyg, add_comm]
      · exact False.elim (hxy_val (hxh.trans hyh.symm))
  exact hlower.trans hpair_upper

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/Balanced/Crossing.lean <==
import EconHarness.OrdinalMMS.Balanced.Basic
import Mathlib.Data.Finset.Powerset
import Mathlib.Order.Preorder.Finite
import Mathlib.Tactic.Linarith

/-!
# Discrete nearest crossings and the three-cell repair

This module isolates the finite splitting argument used in the two-collision
case of the balanced residual proof.  A nearest crossing records which one of
two complementary demands is short, the exact endpoint equality, and a
deficit at most half the largest item.  Two such deficits can then be repaired
from a third unit cell.

The proofs use only finite subsets.  In particular, no enumeration of the
ambient goods type and no divisibility or atomlessness hypothesis is needed.
-/

namespace EconHarness.OrdinalMMS

noncomputable section

universe u

/--
A split of a unit bundle at complementary demands `t` and `1 - t`.

The endpoint disjunction deliberately retains an equality on the deficient
side.  This is the form needed when a disjoint repair bundle is attached.
-/
structure NearestCrossingSplit {G : Type u} [DecidableEq G]
    (v : Valuation G) (U : Finset G) (t m : ℝ) where
  /-- The part associated with demand `t`. -/
  left : Finset G
  /-- The part associated with demand `1 - t`. -/
  right : Finset G
  /-- The two parts are disjoint. -/
  disjoint : Disjoint left right
  /-- The two parts cover the original unit bundle. -/
  cover : left ∪ right = U
  /-- The amount by which the deficient side misses its demand. -/
  deficit : ℝ
  deficit_nonneg : 0 ≤ deficit
  deficit_le_half : deficit ≤ m / 2
  /-- Either the left or the right side is deficient, with an exact endpoint. -/
  endpoint :
    (bundleValue v left + deficit = t ∧
      1 - t ≤ bundleValue v right) ∨
    (t ≤ bundleValue v left ∧
      bundleValue v right + deficit = 1 - t)

namespace NearestCrossingSplit

theorem left_subset {G : Type u} [DecidableEq G]
    {v : Valuation G} {U : Finset G} {t m : ℝ}
    (S : NearestCrossingSplit v U t m) : S.left ⊆ U := by
  intro g hg
  have hmem : g ∈ S.left ∪ S.right := Finset.mem_union_left S.right hg
  rw [S.cover] at hmem
  exact hmem

theorem right_subset {G : Type u} [DecidableEq G]
    {v : Valuation G} {U : Finset G} {t m : ℝ}
    (S : NearestCrossingSplit v U t m) : S.right ⊆ U := by
  intro g hg
  have hmem : g ∈ S.left ∪ S.right := Finset.mem_union_right S.left hg
  rw [S.cover] at hmem
  exact hmem

end NearestCrossingSplit

/-- A genuine two-demand partition: both complementary demands are met. -/
structure DemandCover {G : Type u} [DecidableEq G]
    (v : Valuation G) (U : Finset G) (t : ℝ) where
  left : Finset G
  right : Finset G
  disjoint : Disjoint left right
  cover : left ∪ right = U
  left_value : t ≤ bundleValue v left
  right_value : 1 - t ≤ bundleValue v right

namespace DemandCover

theorem left_subset {G : Type u} [DecidableEq G]
    {v : Valuation G} {U : Finset G} {t : ℝ}
    (C : DemandCover v U t) : C.left ⊆ U := by
  intro g hg
  have hmem : g ∈ C.left ∪ C.right := Finset.mem_union_left C.right hg
  rw [C.cover] at hmem
  exact hmem

theorem right_subset {G : Type u} [DecidableEq G]
    {v : Valuation G} {U : Finset G} {t : ℝ}
    (C : DemandCover v U t) : C.right ⊆ U := by
  intro g hg
  have hmem : g ∈ C.left ∪ C.right := Finset.mem_union_right C.left hg
  rw [C.cover] at hmem
  exact hmem

end DemandCover

/--
Attach a disjoint bundle worth at least the recorded deficit to the deficient
side of a nearest crossing.
-/
theorem NearestCrossingSplit.repair {G : Type u} [DecidableEq G]
    {v : Valuation G} {U Q : Finset G} {t m : ℝ}
    (S : NearestCrossingSplit v U t m)
    (hUQ : Disjoint U Q)
    (hrepair : S.deficit ≤ bundleValue v Q) :
    Nonempty (DemandCover v (U ∪ Q) t) := by
  have hleftQ : Disjoint S.left Q :=
    Disjoint.mono S.left_subset (fun _ h ↦ h) hUQ
  have hrightQ : Disjoint S.right Q :=
    Disjoint.mono S.right_subset (fun _ h ↦ h) hUQ
  rcases S.endpoint with hleft | hright
  · refine ⟨{
      left := S.left ∪ Q
      right := S.right
      disjoint := Finset.disjoint_union_left.mpr ⟨S.disjoint, hrightQ.symm⟩
      cover := ?_
      left_value := ?_
      right_value := hleft.2 }⟩
    · calc
        (S.left ∪ Q) ∪ S.right = (S.left ∪ S.right) ∪ Q := by ac_rfl
        _ = U ∪ Q := by rw [S.cover]
    · rw [bundleValue_union v hleftQ]
      linarith
  · refine ⟨{
      left := S.left
      right := S.right ∪ Q
      disjoint := Finset.disjoint_union_right.mpr ⟨S.disjoint, hleftQ⟩
      cover := ?_
      left_value := hright.1
      right_value := ?_ }⟩
    · calc
        S.left ∪ (S.right ∪ Q) = (S.left ∪ S.right) ∪ Q := by ac_rfl
        _ = U ∪ Q := by rw [S.cover]
    · rw [bundleValue_union v hrightQ]
      linarith

/--
Finite nearest-crossing split.

The proof chooses an inclusion-maximal subset whose value is at most `t` and
then inserts any still-unused item.  The lower and upper distances around this
crossing sum to that item's value, so one distance is at most `m / 2`.
-/
theorem exists_nearestCrossingSplit {G : Type u} [DecidableEq G]
    (v : Valuation G) (U : Finset G) (m t : ℝ)
    (hunit : bundleValue v U = 1)
    (hm : 0 ≤ m)
    (hitem : ∀ g ∈ U, v g ≤ m)
    (hmt : m ≤ t)
    (ht : t ≤ 1 / 2) :
    Nonempty (NearestCrossingSplit v U t m) := by
  have ht0 : 0 ≤ t := hm.trans hmt
  let feasible : Finset (Finset G) :=
    U.powerset.filter fun P ↦ bundleValue v P ≤ t
  have hempty : (∅ : Finset G) ∈ feasible := by
    simp [feasible, ht0]
  obtain ⟨P, hP⟩ := feasible.exists_maximalFor id ⟨∅, hempty⟩
  have hPdata : P ⊆ U ∧ bundleValue v P ≤ t := by
    simpa only [feasible, Finset.mem_filter, Finset.mem_powerset] using hP.1
  have hPne : P ≠ U := by
    intro hPUeq
    rw [hPUeq, hunit] at hPdata
    linarith
  have hnotUP : ¬U ⊆ P := by
    intro hUP
    exact hPne (Finset.Subset.antisymm hPdata.1 hUP)
  obtain ⟨x, hx⟩ := (Finset.sdiff_nonempty.mpr hnotUP)
  have hxU : x ∈ U := (Finset.mem_sdiff.mp hx).1
  have hxP : x ∉ P := (Finset.mem_sdiff.mp hx).2
  have hinsert_subset : insert x P ⊆ U :=
    Finset.insert_subset hxU hPdata.1
  have hcross_not : ¬bundleValue v (insert x P) ≤ t := by
    intro hle
    have hinsert_feasible : insert x P ∈ feasible := by
      simp only [feasible, Finset.mem_filter, Finset.mem_powerset]
      exact ⟨hinsert_subset, hle⟩
    have hback : insert x P ⊆ P :=
      hP.2 hinsert_feasible (Finset.subset_insert x P)
    exact hxP (hback (Finset.mem_insert_self x P))
  have hcross : t < bundleValue v (insert x P) := lt_of_not_ge hcross_not
  have hstep :
      bundleValue v (insert x P) = bundleValue v P + v x := by
    simp [bundleValue, hxP, add_comm]
  have hxvalue : v x ≤ m := hitem x hxU
  have hPsum :
      bundleValue v P + bundleValue v (U \ P) = 1 := by
    calc
      bundleValue v P + bundleValue v (U \ P) =
          bundleValue v (P ∪ (U \ P)) :=
        (bundleValue_union v Finset.disjoint_sdiff).symm
      _ = bundleValue v U := by rw [Finset.union_sdiff_of_subset hPdata.1]
      _ = 1 := hunit
  by_cases hlower : t - bundleValue v P ≤ m / 2
  · refine ⟨{
      left := P
      right := U \ P
      disjoint := Finset.disjoint_sdiff
      cover := Finset.union_sdiff_of_subset hPdata.1
      deficit := t - bundleValue v P
      deficit_nonneg := by linarith
      deficit_le_half := hlower
      endpoint := Or.inl ⟨by linarith, by linarith⟩ }⟩
  · have hupper : bundleValue v (insert x P) - t ≤ m / 2 := by
      linarith
    have hQsum :
        bundleValue v (insert x P) +
            bundleValue v (U \ insert x P) = 1 := by
      calc
        bundleValue v (insert x P) +
            bundleValue v (U \ insert x P) =
              bundleValue v (insert x P ∪ (U \ insert x P)) :=
          (bundleValue_union v Finset.disjoint_sdiff).symm
        _ = bundleValue v U := by
          rw [Finset.union_sdiff_of_subset hinsert_subset]
        _ = 1 := hunit
    refine ⟨{
      left := insert x P
      right := U \ insert x P
      disjoint := Finset.disjoint_sdiff
      cover := Finset.union_sdiff_of_subset hinsert_subset
      deficit := bundleValue v (insert x P) - t
      deficit_nonneg := by linarith
      deficit_le_half := hupper
      endpoint := Or.inr ⟨hcross.le, by linarith⟩ }⟩

/--
A minimally sufficient repair set.  The last field records the strict
minimal-prefix inequality when the demand is positive; at zero demand the
canonical repair set is empty.
-/
structure MinimalRepairSet {G : Type u} [DecidableEq G]
    (v : Valuation G) (W : Finset G) (e m : ℝ) where
  bundle : Finset G
  subset : bundle ⊆ W
  demand_le : e ≤ bundleValue v bundle
  value_le : bundleValue v bundle ≤ e + m
  zero_eq_empty : e = 0 → bundle = ∅
  value_lt_of_pos : 0 < e → bundleValue v bundle < e + m

/--
Every demand no larger than the value of `W` has a minimally sufficient
repair set.  Removing any chosen item from an inclusion-minimal positive
repair drops below the demand, which gives the strict `e + m` upper bound.
-/
theorem exists_minimalRepairSet {G : Type u} [DecidableEq G]
    (v : Valuation G) (W : Finset G) (e m : ℝ)
    (hm : 0 ≤ m)
    (he : 0 ≤ e)
    (heW : e ≤ bundleValue v W)
    (hitem : ∀ g ∈ W, v g ≤ m) :
    Nonempty (MinimalRepairSet v W e m) := by
  rcases he.eq_or_lt with rfl | hepos
  · refine ⟨{
      bundle := ∅
      subset := Finset.empty_subset W
      demand_le := by simp
      value_le := by simpa using hm
      zero_eq_empty := fun _ ↦ rfl
      value_lt_of_pos := ?_ }⟩
    intro hfalse
    linarith
  · let sufficient : Finset (Finset G) :=
      W.powerset.filter fun Q ↦ e ≤ bundleValue v Q
    have hWmem : W ∈ sufficient := by
      simp [sufficient, heW]
    obtain ⟨Q, hQ⟩ := sufficient.exists_minimalFor id ⟨W, hWmem⟩
    have hQdata : Q ⊆ W ∧ e ≤ bundleValue v Q := by
      simpa only [sufficient, Finset.mem_filter, Finset.mem_powerset] using hQ.1
    have hQnonempty : Q.Nonempty := by
      by_contra hnot
      have hQempty : Q = ∅ := Finset.not_nonempty_iff_eq_empty.mp hnot
      rw [hQempty, bundleValue_empty] at hQdata
      linarith
    obtain ⟨q, hqQ⟩ := hQnonempty
    have herase_lt : bundleValue v (Q.erase q) < e := by
      apply lt_of_not_ge
      intro herase
      have herase_mem : Q.erase q ∈ sufficient := by
        simp only [sufficient, Finset.mem_filter, Finset.mem_powerset]
        exact ⟨(Finset.erase_subset q Q).trans hQdata.1, herase⟩
      have hback : Q ⊆ Q.erase q :=
        hQ.2 herase_mem (Finset.erase_subset q Q)
      simpa using hback hqQ
    have hqnot : q ∉ Q.erase q := by simp
    have hQvalue :
        bundleValue v Q = v q + bundleValue v (Q.erase q) := by
      calc
        bundleValue v Q = bundleValue v (insert q (Q.erase q)) := by
          rw [Finset.insert_erase hqQ]
        _ = v q + bundleValue v (Q.erase q) := by
          simp [bundleValue, hqnot]
    have hqvalue : v q ≤ m := hitem q (hQdata.1 hqQ)
    have hstrict : bundleValue v Q < e + m := by
      linarith
    refine ⟨{
      bundle := Q
      subset := hQdata.1
      demand_le := hQdata.2
      value_le := hstrict.le
      zero_eq_empty := ?_
      value_lt_of_pos := fun _ ↦ hstrict }⟩
    intro hezero
    linarith

/--
Four complementary demand parts obtained by repacking three disjoint unit
bundles.  The pair-group disjointness field is sufficient to recover all six
pairwise disjointness facts for the four returned parts.
-/
structure FourDemandRepair {G : Type u} [DecidableEq G]
    (v : Valuation G) (U V W : Finset G) (x z : ℝ) where
  xPart : Finset G
  oneMinusXPart : Finset G
  zPart : Finset G
  oneMinusZPart : Finset G
  x_disjoint : Disjoint xPart oneMinusXPart
  z_disjoint : Disjoint zPart oneMinusZPart
  pair_groups_disjoint :
    Disjoint (xPart ∪ oneMinusXPart) (zPart ∪ oneMinusZPart)
  cover :
    (xPart ∪ oneMinusXPart) ∪ (zPart ∪ oneMinusZPart) =
      (U ∪ V) ∪ W
  x_value : x ≤ bundleValue v xPart
  oneMinusX_value : 1 - x ≤ bundleValue v oneMinusXPart
  z_value : z ≤ bundleValue v zPart
  oneMinusZ_value : 1 - z ≤ bundleValue v oneMinusZPart

/--
Three-unit-cell/four-demand repair.

Split `U` at `x` and `V` at `z`.  Their deficits total at most `m`.  A
minimal repair set `Q ⊆ W` covers the first deficit and has value at most
`e + m ≤ 1 - f`; consequently `W \ Q` covers the second deficit.
-/
theorem exists_fourDemandRepair {G : Type u} [DecidableEq G]
    (v : Valuation G) (U V W : Finset G) (m x z : ℝ)
    (hUV : Disjoint U V)
    (hUW : Disjoint U W)
    (hVW : Disjoint V W)
    (hUunit : bundleValue v U = 1)
    (hVunit : bundleValue v V = 1)
    (hWunit : bundleValue v W = 1)
    (hm : 0 ≤ m)
    (hmhalf : m ≤ 1 / 2)
    (hitem : ∀ g ∈ (U ∪ V) ∪ W, v g ≤ m)
    (hmx : m ≤ x)
    (hxhalf : x ≤ 1 / 2)
    (hmz : m ≤ z)
    (hzhalf : z ≤ 1 / 2) :
    Nonempty (FourDemandRepair v U V W x z) := by
  have hitemU : ∀ g ∈ U, v g ≤ m := by
    intro g hg
    exact hitem g
      (Finset.mem_union_left W (Finset.mem_union_left V hg))
  have hitemV : ∀ g ∈ V, v g ≤ m := by
    intro g hg
    exact hitem g
      (Finset.mem_union_left W (Finset.mem_union_right U hg))
  have hitemW : ∀ g ∈ W, v g ≤ m := by
    intro g hg
    exact hitem g (Finset.mem_union_right (U ∪ V) hg)
  obtain ⟨SU⟩ := exists_nearestCrossingSplit v U m x
    hUunit hm hitemU hmx hxhalf
  obtain ⟨SV⟩ := exists_nearestCrossingSplit v V m z
    hVunit hm hitemV hmz hzhalf
  have hdefsum : SU.deficit + SV.deficit ≤ m := by
    linarith [SU.deficit_le_half, SV.deficit_le_half]
  have hdefW : SU.deficit ≤ bundleValue v W := by
    rw [hWunit]
    linarith [SU.deficit_le_half]
  obtain ⟨Q⟩ := exists_minimalRepairSet v W SU.deficit m
    hm SU.deficit_nonneg hdefW hitemW
  let R : Finset G := W \ Q.bundle
  have hQvalue : bundleValue v Q.bundle ≤ 1 - SV.deficit := by
    linarith [Q.value_le]
  have hQRdisjoint : Disjoint Q.bundle R := by
    exact Finset.disjoint_sdiff
  have hQRcover : Q.bundle ∪ R = W := by
    exact Finset.union_sdiff_of_subset Q.subset
  have hWRsum :
      bundleValue v Q.bundle + bundleValue v R = 1 := by
    calc
      bundleValue v Q.bundle + bundleValue v R =
          bundleValue v (Q.bundle ∪ R) :=
        (bundleValue_union v hQRdisjoint).symm
      _ = bundleValue v W := by rw [hQRcover]
      _ = 1 := hWunit
  have hRrepair : SV.deficit ≤ bundleValue v R := by
    linarith
  have hUQ : Disjoint U Q.bundle :=
    Disjoint.mono (fun _ h ↦ h) Q.subset hUW
  have hVR : Disjoint V R :=
    Disjoint.mono (fun _ h ↦ h) Finset.sdiff_subset hVW
  obtain ⟨CU⟩ := SU.repair hUQ Q.demand_le
  obtain ⟨CV⟩ := SV.repair hVR hRrepair
  have hUR : Disjoint U R :=
    Disjoint.mono (fun _ h ↦ h) Finset.sdiff_subset hUW
  have hQV : Disjoint Q.bundle V :=
    Disjoint.mono Q.subset (fun _ h ↦ h) hVW.symm
  have hcellGroups : Disjoint (U ∪ Q.bundle) (V ∪ R) := by
    apply Finset.disjoint_union_left.mpr
    constructor
    · exact Finset.disjoint_union_right.mpr ⟨hUV, hUR⟩
    · exact Finset.disjoint_union_right.mpr ⟨hQV, hQRdisjoint⟩
  have hgroups :
      Disjoint (CU.left ∪ CU.right) (CV.left ∪ CV.right) := by
    rw [CU.cover, CV.cover]
    exact hcellGroups
  refine ⟨{
    xPart := CU.left
    oneMinusXPart := CU.right
    zPart := CV.left
    oneMinusZPart := CV.right
    x_disjoint := CU.disjoint
    z_disjoint := CV.disjoint
    pair_groups_disjoint := hgroups
    cover := ?_
    x_value := CU.left_value
    oneMinusX_value := CU.right_value
    z_value := CV.left_value
    oneMinusZ_value := CV.right_value }⟩
  calc
    (CU.left ∪ CU.right) ∪ (CV.left ∪ CV.right) =
        (U ∪ Q.bundle) ∪ (V ∪ R) := by rw [CU.cover, CV.cover]
    _ = (U ∪ V) ∪ (Q.bundle ∪ R) := by ac_rfl
    _ = (U ∪ V) ∪ W := by rw [hQRcover]

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/Balanced/Fill.lean <==
import EconHarness.OrdinalMMS.Balanced.Crossing
import Mathlib.Data.Finset.Powerset
import Mathlib.Order.Preorder.Finite
import Mathlib.Tactic.Linarith

/-!
# Equality-safe anchored bag filling

This module isolates the finite minimal-fill construction used in the
balanced residual theorem.  A seed which is already worth one receives no
real trigger; its virtual trigger has value zero.  Otherwise an
inclusion-minimal sufficient set of nonanchors supplies a real last item.
-/

namespace EconHarness.OrdinalMMS

noncomputable section

/-- The value of a real trigger, with `none` representing a virtual zero trigger. -/
def optionalTriggerValue {m : ℕ} (I : OrderedUnitInstance m) : Option (Fin m) → ℝ
  | none => 0
  | some g => I.valuation g

/--
An anchored bundle filled from the nonanchor goods of a residual set.

The selected filler set is retained explicitly.  This makes real triggers
from sequential fills provably distinct, while the value estimate remains
valid for a virtual trigger.
-/
structure AnchorFill {m : ℕ} (I : OrderedUnitInstance m)
    (R : Finset (Fin m)) (a : Fin m) where
  added : Finset (Fin m)
  added_subset : added ⊆ R \ topFourAnchors m
  trigger : Option (Fin m)
  trigger_mem : ∀ g, trigger = some g → g ∈ added
  none_added : trigger = none → added = ∅
  value_ge_one : 1 ≤ bundleValue I.valuation ({a} ∪ added)
  trigger_bound :
    TriggerBound I.valuation ({a} ∪ added) (optionalTriggerValue I trigger)

namespace AnchorFill

/-- The completed anchored bundle. -/
def bundle {m : ℕ} {I : OrderedUnitInstance m} {R : Finset (Fin m)}
    {a : Fin m} (F : AnchorFill I R a) : Finset (Fin m) :=
  {a} ∪ F.added

@[simp]
theorem bundle_def {m : ℕ} {I : OrderedUnitInstance m}
    {R : Finset (Fin m)} {a : Fin m} (F : AnchorFill I R a) :
    F.bundle = {a} ∪ F.added := rfl

/-- The seed belongs to its completed bundle. -/
theorem seed_mem {m : ℕ} {I : OrderedUnitInstance m}
    {R : Finset (Fin m)} {a : Fin m} (F : AnchorFill I R a) :
    a ∈ F.bundle := by
  simp [bundle]

/-- Every completed bundle is contained in the residual set when its seed is. -/
theorem bundle_subset {m : ℕ} {I : OrderedUnitInstance m}
    {R : Finset (Fin m)} {a : Fin m} (F : AnchorFill I R a)
    (haR : a ∈ R) :
    F.bundle ⊆ R := by
  intro g hg
  rcases Finset.mem_union.mp hg with hga | hgadded
  · have hga' : g = a := Finset.mem_singleton.mp hga
    simpa [hga'] using haR
  · exact (Finset.mem_sdiff.mp (F.added_subset hgadded)).1

/-- Added goods, and hence every real trigger, are nonanchors. -/
theorem added_not_anchor {m : ℕ} {I : OrderedUnitInstance m}
    {R : Finset (Fin m)} {a g : Fin m} (F : AnchorFill I R a)
    (hg : g ∈ F.added) :
    g ∉ topFourAnchors m :=
  (Finset.mem_sdiff.mp (F.added_subset hg)).2

theorem trigger_not_anchor {m : ℕ} {I : OrderedUnitInstance m}
    {R : Finset (Fin m)} {a g : Fin m} (F : AnchorFill I R a)
    (hg : F.trigger = some g) :
    g ∉ topFourAnchors m :=
  F.added_not_anchor (F.trigger_mem g hg)

/-- If its seed is an anchor, a completed bundle is balanced. -/
theorem isBalanced {m : ℕ} {I : OrderedUnitInstance m}
    {R : Finset (Fin m)} {a : Fin m} (F : AnchorFill I R a)
    (ha : a ∈ topFourAnchors m) :
    IsBalanced F.bundle := by
  apply (isBalanced_iff_inter_eq_singleton F.bundle).2
  refine ⟨a, ?_⟩
  ext g
  constructor
  · intro hg
    have hgBundle : g ∈ F.bundle := (Finset.mem_inter.mp hg).1
    have hgAnchor : g ∈ topFourAnchors m := (Finset.mem_inter.mp hg).2
    rcases Finset.mem_union.mp hgBundle with hga | hgadded
    · simpa using hga
    · exact False.elim ((F.added_not_anchor hgadded) hgAnchor)
  · intro hg
    have hga : g = a := Finset.mem_singleton.mp hg
    subst g
    exact Finset.mem_inter.mpr ⟨F.seed_mem, ha⟩

/-- The completed bundle reaches one. -/
theorem value_ge_one' {m : ℕ} {I : OrderedUnitInstance m}
    {R : Finset (Fin m)} {a : Fin m} (F : AnchorFill I R a) :
    1 ≤ bundleValue I.valuation F.bundle :=
  F.value_ge_one

/-- The weak trigger estimate, including the virtual-trigger equality case. -/
theorem value_le_one_add_trigger {m : ℕ} {I : OrderedUnitInstance m}
    {R : Finset (Fin m)} {a : Fin m} (F : AnchorFill I R a) :
    bundleValue I.valuation F.bundle ≤ 1 + optionalTriggerValue I F.trigger :=
  F.trigger_bound.2

end AnchorFill

/--
Fill one residual anchor using only residual nonanchors.

If the singleton seed is already a unit, the result has empty filler set and
virtual trigger.  Otherwise choose an inclusion-minimal sufficient filler
set and use any one of its goods as a real trigger.
-/
theorem exists_anchorFill {m : ℕ} (I : OrderedUnitInstance m)
    (R : Finset (Fin m)) (a : Fin m)
    (haAnchor : a ∈ topFourAnchors m)
    (havailable :
      1 ≤ bundleValue I.valuation ({a} ∪ (R \ topFourAnchors m))) :
    Nonempty (AnchorFill I R a) := by
  classical
  by_cases hseed : 1 ≤ I.valuation a
  · have hseedEq : I.valuation a = 1 :=
      le_antisymm (I.item_le_one a) hseed
    refine ⟨{
      added := ∅
      added_subset := Finset.empty_subset _
      trigger := none
      trigger_mem := ?_
      none_added := fun _ ↦ rfl
      value_ge_one := ?_
      trigger_bound := ?_ }⟩
    · intro g hg
      simp at hg
    · simp [hseedEq]
    · apply triggerBound_zero
      simp [hseedEq]
  · have hseedLt : I.valuation a < 1 := lt_of_not_ge hseed
    let tail : Finset (Fin m) := R \ topFourAnchors m
    let sufficient : Finset (Finset (Fin m)) :=
      tail.powerset.filter fun Q ↦
        1 ≤ bundleValue I.valuation ({a} ∪ Q)
    have htail : tail ∈ sufficient := by
      simp only [sufficient, Finset.mem_filter, Finset.mem_powerset]
      exact ⟨Finset.Subset.rfl, havailable⟩
    obtain ⟨Q, hQ⟩ := sufficient.exists_minimalFor id ⟨tail, htail⟩
    have hQdata :
        Q ⊆ tail ∧ 1 ≤ bundleValue I.valuation ({a} ∪ Q) := by
      simpa only [sufficient, Finset.mem_filter, Finset.mem_powerset] using hQ.1
    have hQnonempty : Q.Nonempty := by
      by_contra hnot
      have hQempty : Q = ∅ := Finset.not_nonempty_iff_eq_empty.mp hnot
      rw [hQempty] at hQdata
      have hseedNotGe : ¬ 1 ≤ I.valuation a := not_le.mpr hseedLt
      exact hseedNotGe (by simpa [bundleValue] using hQdata.2)
    obtain ⟨q, hqQ⟩ := hQnonempty
    have herase_lt :
        bundleValue I.valuation ({a} ∪ Q.erase q) < 1 := by
      apply lt_of_not_ge
      intro herase
      have herase_mem : Q.erase q ∈ sufficient := by
        simp only [sufficient, Finset.mem_filter, Finset.mem_powerset]
        exact ⟨(Finset.erase_subset q Q).trans hQdata.1, herase⟩
      have hback : Q ⊆ Q.erase q :=
        hQ.2 herase_mem (Finset.erase_subset q Q)
      have : q ∈ Q.erase q := hback hqQ
      have hnot : q ∉ Q.erase q := by simp
      exact hnot this
    have hqTail : q ∈ tail := hQdata.1 hqQ
    have hqNotAnchor : q ∉ topFourAnchors m :=
      (Finset.mem_sdiff.mp hqTail).2
    have hqa : q ≠ a := by
      intro hqa
      subst q
      exact hqNotAnchor haAnchor
    have hqNotPredecessor : q ∉ ({a} ∪ Q.erase q) := by
      simp [hqa]
    have hbagInsert :
        {a} ∪ Q = insert q ({a} ∪ Q.erase q) := by
      ext g
      by_cases hgq : g = q
      · subst g
        simp [hqQ]
      · simp [hgq]
    have hstrict :
        bundleValue I.valuation ({a} ∪ Q) < 1 + I.valuation q := by
      rw [hbagInsert]
      exact bundleValue_insert_lt_one_add I.valuation
        ({a} ∪ Q.erase q) q hqNotPredecessor herase_lt
    refine ⟨{
      added := Q
      added_subset := hQdata.1
      trigger := some q
      trigger_mem := ?_
      none_added := ?_
      value_ge_one := hQdata.2
      trigger_bound := ?_ }⟩
    · intro g hg
      simp only [Option.some.injEq] at hg
      subst g
      exact hqQ
    · intro hg
      simp at hg
    · constructor
      · exact I.valuation.nonneg q
      · simpa [optionalTriggerValue] using hstrict.le

/-- A real trigger is no larger than one; a virtual trigger is zero. -/
theorem optionalTriggerValue_le_one {m : ℕ} (I : OrderedUnitInstance m)
    (o : Option (Fin m)) :
    optionalTriggerValue I o ≤ 1 := by
  cases o with
  | none => simp [optionalTriggerValue]
  | some g => simpa [optionalTriggerValue] using I.item_le_one g

/--
Triggers of disjoint anchored fills sum to at most one.

In the real/real case they are distinct nonanchors, so the direct top-tail
inequality applies.  The other cases use the item-at-most-one bound.
-/
theorem triggerValues_add_le_one_of_disjoint {m : ℕ}
    (I : OrderedUnitInstance m)
    {R₁ R₂ : Finset (Fin m)} {a₁ a₂ : Fin m}
    (F₁ : AnchorFill I R₁ a₁) (F₂ : AnchorFill I R₂ a₂)
    (hdisjoint : Disjoint F₁.bundle F₂.bundle) :
    optionalTriggerValue I F₁.trigger +
      optionalTriggerValue I F₂.trigger ≤ 1 := by
  classical
  cases h₁ : F₁.trigger with
  | none =>
      simp only [optionalTriggerValue, zero_add]
      exact optionalTriggerValue_le_one I F₂.trigger
  | some x =>
      cases h₂ : F₂.trigger with
      | none =>
          simp only [optionalTriggerValue, add_zero]
          exact I.item_le_one x
      | some y =>
          simp only [optionalTriggerValue]
          have hxAdded : x ∈ F₁.added := F₁.trigger_mem x h₁
          have hyAdded : y ∈ F₂.added := F₂.trigger_mem y h₂
          have hxBundle : x ∈ F₁.bundle := by
            exact Finset.mem_union_right {a₁} hxAdded
          have hyBundle : y ∈ F₂.bundle := by
            exact Finset.mem_union_right {a₂} hyAdded
          have hxy : x ≠ y := by
            intro hxy
            subst y
            exact Finset.disjoint_left.mp hdisjoint hxBundle hyBundle
          exact I.pair_nonanchors_le_one
            (F₁.trigger_not_anchor h₁) (F₂.trigger_not_anchor h₂) hxy

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/Balanced/Residual.lean <==
import EconHarness.OrdinalMMS.Balanced.Fill
import EconHarness.OrdinalMMS.Balanced.Accounting
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Data.Finset.Card
import Mathlib.Tactic.Linarith
import Lean.Elab.Tactic.Omega

/-!
# Balanced residual proposals

This module proves the strengthened one-agent reasonableness statement used by
restricted Lone Divider.  Previously allocated fibers are balanced and worth
strictly less than one to the current divider.  The residual goods are
partitioned into one balanced unit-or-better proposal for every active agent.

The proposal side is indexed by the active-agent subtype itself.  Internally
the construction is indexed by the remaining anchors and transported across
the finite cardinality equivalence forced by balancedness.
-/

namespace EconHarness.OrdinalMMS

noncomputable section

/-- Top-four anchors which are still residual. -/
def residualAnchorFinset {m : ℕ} (P : PartialAllocation (Fin m) (Fin 4)) :
    Finset (Fin m) :=
  topFourAnchors m ∩ residualGoods P

/-- Remaining-anchor labels for the internal residual construction. -/
abbrev ResidualAnchors {m : ℕ} (P : PartialAllocation (Fin m) (Fin 4)) :=
  ↥(residualAnchorFinset P)

@[simp]
theorem mem_residualAnchorFinset {m : ℕ}
    (P : PartialAllocation (Fin m) (Fin 4)) (a : Fin m) :
    a ∈ residualAnchorFinset P ↔
      a ∈ topFourAnchors m ∧ a ∈ residualGoods P := by
  simp [residualAnchorFinset]

/-- A residual cover indexed by the actual remaining anchors. -/
structure AnchorResidualCover {m : ℕ} (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4)) where
  bundle : ResidualAnchors P → Finset (Fin m)
  pairwise : (Set.univ : Set (ResidualAnchors P)).PairwiseDisjoint bundle
  cover : Finset.univ.biUnion bundle = residualGoods P
  balanced : ∀ a, IsBalanced (bundle a)
  anchor_mem : ∀ a, a.1 ∈ bundle a
  value_ge_one : ∀ a, 1 ≤ bundleValue I.valuation (bundle a)

/-- The matching-facing residual proposal family. -/
structure ResidualProposal {m : ℕ} (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4)) where
  anchorIndex : ActiveAgents P ≃ ResidualAnchors P
  bundle : ActiveAgents P → Finset (Fin m)
  pairwise : (Set.univ : Set (ActiveAgents P)).PairwiseDisjoint bundle
  cover : Finset.univ.biUnion bundle = residualGoods P
  balanced : ∀ i, IsBalanced (bundle i)
  anchor_mem : ∀ i, (anchorIndex i).1 ∈ bundle i
  value_ge_one : ∀ i, 1 ≤ bundleValue I.valuation (bundle i)

/-- Package a family on actual anchor labels as an `AnchorResidualCover`. -/
theorem exists_anchorResidualCover_of_family {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (B : Fin m → Finset (Fin m))
    (hpair : ∀ a ∈ residualAnchorFinset P,
      ∀ b ∈ residualAnchorFinset P, a ≠ b → Disjoint (B a) (B b))
    (hcover : (residualAnchorFinset P).biUnion B = residualGoods P)
    (hbalanced : ∀ a ∈ residualAnchorFinset P, IsBalanced (B a))
    (hanchor : ∀ a ∈ residualAnchorFinset P, a ∈ B a)
    (hvalue : ∀ a ∈ residualAnchorFinset P,
      1 ≤ bundleValue I.valuation (B a)) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  let bundle : ResidualAnchors P → Finset (Fin m) := fun a ↦ B a.1
  have hbiUnion :
      Finset.univ.biUnion bundle = (residualAnchorFinset P).biUnion B := by
    ext g
    constructor
    · intro hg
      obtain ⟨a, _, hga⟩ := Finset.mem_biUnion.mp hg
      exact Finset.mem_biUnion.mpr ⟨a.1, a.2, hga⟩
    · intro hg
      obtain ⟨a, ha, hga⟩ := Finset.mem_biUnion.mp hg
      exact Finset.mem_biUnion.mpr ⟨⟨a, ha⟩, Finset.mem_univ _, hga⟩
  refine ⟨{
    bundle := bundle
    pairwise := ?_
    cover := hbiUnion.trans hcover
    balanced := ?_
    anchor_mem := ?_
    value_ge_one := ?_ }⟩
  · intro a _ b _ hab
    apply hpair a.1 a.2 b.1 b.2
    intro hab'
    apply hab
    exact Subtype.ext hab'
  · intro a
    exact hbalanced a.1 a.2
  · intro a
    exact hanchor a.1 a.2
  · intro a
    exact hvalue a.1 a.2

/-- Reindex an anchor cover by the active-agent/remaining-anchor equivalence. -/
def AnchorResidualCover.toResidualProposal {m : ℕ}
    {I : OrderedUnitInstance m}
    {P : PartialAllocation (Fin m) (Fin 4)}
    (C : AnchorResidualCover I P)
    (e : ActiveAgents P ≃ ResidualAnchors P) : ResidualProposal I P where
  anchorIndex := e
  bundle := fun i ↦ C.bundle (e i)
  pairwise := by
    intro i _ j _ hij
    apply C.pairwise (Set.mem_univ _) (Set.mem_univ _)
    exact e.injective.ne hij
  cover := by
    ext g
    constructor
    · intro hg
      obtain ⟨i, _, hgi⟩ := Finset.mem_biUnion.mp hg
      rw [← C.cover]
      exact Finset.mem_biUnion.mpr ⟨e i, Finset.mem_univ _, hgi⟩
    · intro hg
      rw [← C.cover] at hg
      obtain ⟨a, _, hga⟩ := Finset.mem_biUnion.mp hg
      exact Finset.mem_biUnion.mpr
        ⟨e.symm a, Finset.mem_univ _, by simpa using hga⟩
  balanced := fun i ↦ C.balanced (e i)
  anchor_mem := fun i ↦ C.anchor_mem (e i)
  value_ge_one := fun i ↦ C.value_ge_one (e i)

/-- Assigned bundle/anchor intersections cover exactly the used anchors. -/
theorem assignedAnchorFibers_biUnion_eq {m : ℕ}
    (P : PartialAllocation (Fin m) (Fin 4)) :
    (assignedAgents P).biUnion
        (fun i ↦ partialBundle P i ∩ topFourAnchors m) =
      usedGoods P ∩ topFourAnchors m := by
  classical
  ext g
  constructor
  · intro hg
    obtain ⟨i, _, hgi⟩ := Finset.mem_biUnion.mp hg
    have hparts := Finset.mem_inter.mp hgi
    exact Finset.mem_inter.mpr
      ⟨(mem_usedGoods_iff_exists_mem_partialBundle P g).mpr ⟨i, hparts.1⟩,
        hparts.2⟩
  · intro hg
    have hparts := Finset.mem_inter.mp hg
    obtain ⟨i, hgi⟩ :=
      (mem_usedGoods_iff_exists_mem_partialBundle P g).mp hparts.1
    have hi : i ∈ assignedAgents P :=
      (mem_assignedAgents P i).mpr ⟨g, hgi⟩
    exact Finset.mem_biUnion.mpr
      ⟨i, hi, Finset.mem_inter.mpr ⟨hgi, hparts.2⟩⟩

/-- Balanced assigned fibers use exactly one distinct anchor per assigned agent. -/
theorem card_used_anchors_eq_card_assigned {m : ℕ}
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i)) :
    (usedGoods P ∩ topFourAnchors m).card = (assignedAgents P).card := by
  classical
  have hpair :
      (↑(assignedAgents P) : Set (Fin 4)).PairwiseDisjoint
        (fun i ↦ partialBundle P i ∩ topFourAnchors m) := by
    intro i _ j _ hij
    exact Disjoint.mono Finset.inter_subset_left Finset.inter_subset_left
      (partialBundle_disjoint_of_ne P hij)
  rw [← assignedAnchorFibers_biUnion_eq P, Finset.card_biUnion hpair]
  calc
    (∑ i ∈ assignedAgents P,
        (partialBundle P i ∩ topFourAnchors m).card) =
        ∑ _i ∈ assignedAgents P, 1 := by
      apply Finset.sum_congr rfl
      intro i hi
      exact hbalanced i hi
    _ = (assignedAgents P).card := by simp

/-- The residual anchors are the complement of the used anchors among the top four. -/
theorem residualAnchorFinset_eq_sdiff {m : ℕ}
    (P : PartialAllocation (Fin m) (Fin 4)) :
    residualAnchorFinset P = topFourAnchors m \ usedGoods P := by
  classical
  ext g
  cases hPg : P g with
  | none => simp [residualAnchorFinset, residualGoods, usedGoods, hPg]
  | some i => simp [residualAnchorFinset, residualGoods, usedGoods, hPg]

/-- Active agents and residual anchors have the same finite cardinality. -/
theorem card_active_eq_card_residualAnchors {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i)) :
    Fintype.card (ActiveAgents P) = Fintype.card (ResidualAnchors P) := by
  classical
  have hactive :
      Fintype.card (ActiveAgents P) = 4 - (assignedAgents P).card := by
    calc
      Fintype.card (ActiveAgents P) =
          Fintype.card (Fin 4) -
            Fintype.card {i : Fin 4 // i ∈ assignedAgents P} :=
        Fintype.card_subtype_compl (fun i : Fin 4 ↦ i ∈ assignedAgents P)
      _ = 4 - (assignedAgents P).card := by
        rw [Fintype.card_fin, Fintype.card_subtype]
        rw [Finset.filter_mem_eq_inter, Finset.univ_inter]
  have hremaining :
      Fintype.card (ResidualAnchors P) = 4 - (assignedAgents P).card := by
    rw [Fintype.card_coe]
    rw [residualAnchorFinset_eq_sdiff]
    rw [Finset.card_sdiff]
    rw [card_used_anchors_eq_card_assigned P hbalanced,
      I.card_topFourAnchors]
  exact hactive.trans hremaining.symm

/-- The canonical noncomputable relabeling used only at the API boundary. -/
def activeEquivResidualAnchors {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i)) :
    ActiveAgents P ≃ ResidualAnchors P :=
  Fintype.equivOfCardEq (card_active_eq_card_residualAnchors I P hbalanced)

private def familyOne {m : ℕ} (a : Fin m) (A : Finset (Fin m)) :
    Fin m → Finset (Fin m) :=
  fun x ↦ if x = a then A else ∅

private def familyTwo {m : ℕ} (a b : Fin m)
    (A B : Finset (Fin m)) : Fin m → Finset (Fin m) :=
  fun x ↦ if x = a then A else if x = b then B else ∅

private def familyThree {m : ℕ} (a b c : Fin m)
    (A B C : Finset (Fin m)) : Fin m → Finset (Fin m) :=
  fun x ↦ if x = a then A else if x = b then B else if x = c then C else ∅

private def familyFour {m : ℕ} (a b c d : Fin m)
    (A B C D : Finset (Fin m)) : Fin m → Finset (Fin m) :=
  fun x ↦
    if x = a then A else if x = b then B else
    if x = c then C else if x = d then D else ∅

private theorem exists_cover_one {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (a : Fin m) (A : Finset (Fin m))
    (hlabels : residualAnchorFinset P = {a})
    (hcover : A = residualGoods P)
    (hbalanced : IsBalanced A) (ha : a ∈ A)
    (hvalue : 1 ≤ bundleValue I.valuation A) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  apply exists_anchorResidualCover_of_family I P (familyOne a A)
  · intro x hx y hy hxy
    have hxa : x = a := by simpa [hlabels] using hx
    have hya : y = a := by simpa [hlabels] using hy
    exact False.elim (hxy (hxa.trans hya.symm))
  · rw [hlabels]
    simp [familyOne, hcover]
  · intro x hx
    have hxa : x = a := by simpa [hlabels] using hx
    subst x
    simpa [familyOne] using hbalanced
  · intro x hx
    have hxa : x = a := by simpa [hlabels] using hx
    subst x
    simpa [familyOne] using ha
  · intro x hx
    have hxa : x = a := by simpa [hlabels] using hx
    subst x
    simpa [familyOne] using hvalue

private theorem exists_cover_two {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (a b : Fin m) (A B : Finset (Fin m))
    (hab : a ≠ b)
    (hlabels : residualAnchorFinset P = {a, b})
    (hAB : Disjoint A B) (hcover : A ∪ B = residualGoods P)
    (hbalancedA : IsBalanced A) (hbalancedB : IsBalanced B)
    (ha : a ∈ A) (hb : b ∈ B)
    (hvalueA : 1 ≤ bundleValue I.valuation A)
    (hvalueB : 1 ≤ bundleValue I.valuation B) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  apply exists_anchorResidualCover_of_family I P (familyTwo a b A B)
  · intro x hx y hy hxy
    have hx' : x = a ∨ x = b := by simpa [hlabels] using hx
    have hy' : y = a ∨ y = b := by simpa [hlabels] using hy
    rcases hx' with rfl | rfl <;> rcases hy' with rfl | rfl
    · exact False.elim (hxy rfl)
    · simpa [familyTwo, hab, hab.symm]
    · simpa [familyTwo, hab, hab.symm] using hAB.symm
    · exact False.elim (hxy rfl)
  · rw [hlabels]
    simp [familyTwo, hab, hab.symm, hcover]
  · intro x hx
    have hx' : x = a ∨ x = b := by simpa [hlabels] using hx
    rcases hx' with rfl | rfl
    · simpa [familyTwo, hab, hab.symm] using hbalancedA
    · simpa [familyTwo, hab, hab.symm] using hbalancedB
  · intro x hx
    have hx' : x = a ∨ x = b := by simpa [hlabels] using hx
    rcases hx' with rfl | rfl
    · simpa [familyTwo, hab, hab.symm] using ha
    · simpa [familyTwo, hab, hab.symm] using hb
  · intro x hx
    have hx' : x = a ∨ x = b := by simpa [hlabels] using hx
    rcases hx' with rfl | rfl
    · simpa [familyTwo, hab, hab.symm] using hvalueA
    · simpa [familyTwo, hab, hab.symm] using hvalueB

private theorem exists_cover_three {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (a b c : Fin m) (A B C : Finset (Fin m))
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c)
    (hlabels : residualAnchorFinset P = {a, b, c})
    (hAB : Disjoint A B) (hAC : Disjoint A C) (hBC : Disjoint B C)
    (hcover : (A ∪ B) ∪ C = residualGoods P)
    (hbalancedA : IsBalanced A) (hbalancedB : IsBalanced B)
    (hbalancedC : IsBalanced C)
    (ha : a ∈ A) (hb : b ∈ B) (hc : c ∈ C)
    (hvalueA : 1 ≤ bundleValue I.valuation A)
    (hvalueB : 1 ≤ bundleValue I.valuation B)
    (hvalueC : 1 ≤ bundleValue I.valuation C) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  apply exists_anchorResidualCover_of_family I P (familyThree a b c A B C)
  · intro x hx y hy hxy
    have hx' : x = a ∨ x = b ∨ x = c := by simpa [hlabels] using hx
    have hy' : y = a ∨ y = b ∨ y = c := by simpa [hlabels] using hy
    rcases hx' with rfl | rfl | rfl <;> rcases hy' with rfl | rfl | rfl
    · exact False.elim (hxy rfl)
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm]
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm]
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hAB.symm
    · exact False.elim (hxy rfl)
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm]
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hAC.symm
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hBC.symm
    · exact False.elim (hxy rfl)
  · rw [hlabels]
    simp [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm]
    simpa [Finset.union_assoc] using hcover
  · intro x hx
    have hx' : x = a ∨ x = b ∨ x = c := by simpa [hlabels] using hx
    rcases hx' with rfl | rfl | rfl
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hbalancedA
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hbalancedB
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hbalancedC
  · intro x hx
    have hx' : x = a ∨ x = b ∨ x = c := by simpa [hlabels] using hx
    rcases hx' with rfl | rfl | rfl
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using ha
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hb
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hc
  · intro x hx
    have hx' : x = a ∨ x = b ∨ x = c := by simpa [hlabels] using hx
    rcases hx' with rfl | rfl | rfl
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hvalueA
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hvalueB
    · simpa [familyThree, hab, hac, hbc, hab.symm, hac.symm, hbc.symm] using hvalueC

private theorem exists_cover_four {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (a b c d : Fin m) (A B C D : Finset (Fin m))
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d)
    (hlabels : residualAnchorFinset P = {a, b, c, d})
    (hAB : Disjoint A B) (hAC : Disjoint A C) (hAD : Disjoint A D)
    (hBC : Disjoint B C) (hBD : Disjoint B D) (hCD : Disjoint C D)
    (hcover : ((A ∪ B) ∪ C) ∪ D = residualGoods P)
    (hbalancedA : IsBalanced A) (hbalancedB : IsBalanced B)
    (hbalancedC : IsBalanced C) (hbalancedD : IsBalanced D)
    (ha : a ∈ A) (hb : b ∈ B) (hc : c ∈ C) (hd : d ∈ D)
    (hvalueA : 1 ≤ bundleValue I.valuation A)
    (hvalueB : 1 ≤ bundleValue I.valuation B)
    (hvalueC : 1 ≤ bundleValue I.valuation C)
    (hvalueD : 1 ≤ bundleValue I.valuation D) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  apply exists_anchorResidualCover_of_family I P (familyFour a b c d A B C D)
  · intro x hx y hy hxy
    have hx' : x = a ∨ x = b ∨ x = c ∨ x = d := by simpa [hlabels] using hx
    have hy' : y = a ∨ y = b ∨ y = c ∨ y = d := by simpa [hlabels] using hy
    rcases hx' with rfl | rfl | rfl | rfl <;>
      rcases hy' with rfl | rfl | rfl | rfl
    · exact False.elim (hxy rfl)
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm]
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm]
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm]
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hAB.symm
    · exact False.elim (hxy rfl)
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm]
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm]
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hAC.symm
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hBC.symm
    · exact False.elim (hxy rfl)
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm]
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hAD.symm
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hBD.symm
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hCD.symm
    · exact False.elim (hxy rfl)
  · rw [hlabels]
    simp [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm]
    simpa [Finset.union_assoc] using hcover
  · intro x hx
    have hx' : x = a ∨ x = b ∨ x = c ∨ x = d := by simpa [hlabels] using hx
    rcases hx' with rfl | rfl | rfl | rfl
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hbalancedA
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hbalancedB
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hbalancedC
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hbalancedD
  · intro x hx
    have hx' : x = a ∨ x = b ∨ x = c ∨ x = d := by simpa [hlabels] using hx
    rcases hx' with rfl | rfl | rfl | rfl
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using ha
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hb
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hc
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hd
  · intro x hx
    have hx' : x = a ∨ x = b ∨ x = c ∨ x = d := by simpa [hlabels] using hx
    rcases hx' with rfl | rfl | rfl | rfl
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hvalueA
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hvalueB
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hvalueC
    · simpa [familyFour, hab, hac, had, hbc, hbd, hcd,
      hab.symm, hac.symm, had.symm, hbc.symm, hbd.symm, hcd.symm] using hvalueD

/-- Cardinality form of the remaining-anchor count. -/
theorem card_residualAnchorFinset {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i)) :
    (residualAnchorFinset P).card = 4 - (assignedAgents P).card := by
  have h := card_active_eq_card_residualAnchors I P hbalanced
  have hactive :
      Fintype.card (ActiveAgents P) = 4 - (assignedAgents P).card := by
    classical
    calc
      Fintype.card (ActiveAgents P) =
          Fintype.card (Fin 4) -
            Fintype.card {i : Fin 4 // i ∈ assignedAgents P} :=
        Fintype.card_subtype_compl (fun i : Fin 4 ↦ i ∈ assignedAgents P)
      _ = 4 - (assignedAgents P).card := by
        rw [Fintype.card_fin, Fintype.card_subtype]
        rw [Finset.filter_mem_eq_inter, Finset.univ_inter]
  rw [hactive, Fintype.card_coe] at h
  exact h.symm

/-- Positive assigned count and strict rejection give the residual-value lower bound. -/
theorem residual_value_gt_five_sub_card {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hassigned : (assignedAgents P).Nonempty)
    (hreject : ∀ i : Fin 4, i ∈ assignedAgents P →
      bundleValue I.valuation (partialBundle P i) < 1) :
    5 - (assignedAgents P).card <
      bundleValue I.valuation (residualGoods P) := by
  have hused := usedGoods_value_lt_card_assignedAgents
    P I.valuation hassigned hreject
  have hsplit := usedGoods_value_add_residualGoods_value P I.valuation
  rw [I.total_eq_five] at hsplit
  linarith

/-- The fourth rank, used as the common nonanchor cap. -/
def OrderedUnitInstance.capAnchor {m : ℕ} (I : OrderedUnitInstance m) : Fin m :=
  ⟨3, by
    have hfive := I.five_le
    omega⟩

@[simp]
theorem OrderedUnitInstance.capAnchor_val {m : ℕ} (I : OrderedUnitInstance m) :
    I.capAnchor.val = 3 := rfl

theorem OrderedUnitInstance.capAnchor_mem {m : ℕ} (I : OrderedUnitInstance m) :
    I.capAnchor ∈ topFourAnchors m := by
  simp [OrderedUnitInstance.capAnchor]

/-- Every nonanchor lies below the fourth rank. -/
theorem OrderedUnitInstance.nonanchor_le_cap {m : ℕ}
    (I : OrderedUnitInstance m) {g : Fin m}
    (hg : g ∉ topFourAnchors m) :
    I.valuation g ≤ I.valuation I.capAnchor :=
  I.nonanchor_value_le_anchor I.capAnchor_mem hg

/-- The fourth-rank value is weakly below every anchor value. -/
theorem OrderedUnitInstance.cap_le_anchor {m : ℕ}
    (I : OrderedUnitInstance m) {a : Fin m}
    (ha : a ∈ topFourAnchors m) :
    I.valuation I.capAnchor ≤ I.valuation a := by
  apply I.antitone
  change a.val ≤ 3
  have ha' : a.val < 4 := (mem_topFourAnchors a).mp ha
  omega

/-- Values of virtual or real fill triggers are bounded by the fourth rank. -/
theorem AnchorFill.trigger_le_cap {m : ℕ}
    {I : OrderedUnitInstance m} {R : Finset (Fin m)} {a : Fin m}
    (F : AnchorFill I R a) :
    optionalTriggerValue I F.trigger ≤ I.valuation I.capAnchor := by
  cases h : F.trigger with
  | none =>
      simp only [optionalTriggerValue]
      exact I.valuation.nonneg I.capAnchor
  | some g =>
      simp only [optionalTriggerValue]
      exact I.nonanchor_le_cap (F.trigger_not_anchor h)

/-- In the high-cap regime no exact unit witness cell contains three anchors. -/
theorem OrderedUnitInstance.no_three_anchors_same_cell {m : ℕ}
    (I : OrderedUnitInstance m)
    (hcap : 1 / 3 < I.valuation I.capAnchor)
    {a b c : Fin m}
    (ha : a ∈ topFourAnchors m) (hb : b ∈ topFourAnchors m)
    (hc : c ∈ topFourAnchors m)
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    ¬(I.witness a = I.witness b ∧ I.witness a = I.witness c) := by
  intro hcells
  have haValue : 1 / 3 < I.valuation a :=
    hcap.trans_le (I.cap_le_anchor ha)
  have hbValue : 1 / 3 < I.valuation b :=
    hcap.trans_le (I.cap_le_anchor hb)
  have hcValue : 1 / 3 < I.valuation c :=
    hcap.trans_le (I.cap_le_anchor hc)
  have hsubset : {a, b, c} ⊆ cell I.witness (I.witness a) := by
    intro g hg
    simp only [Finset.mem_insert, Finset.mem_singleton] at hg
    rcases hg with hga | hgb | hgc
    · rw [hga]
      exact mem_own_cell I.witness a
    · rw [hgb]
      exact (mem_cell I.witness (I.witness a) b).mpr hcells.1.symm
    · rw [hgc]
      exact (mem_cell I.witness (I.witness a) c).mpr hcells.2.symm
  have hupper :
      bundleValue I.valuation {a, b, c} ≤ 1 := by
    calc
      bundleValue I.valuation {a, b, c} ≤
          bundleValue I.valuation (cell I.witness (I.witness a)) :=
        bundleValue_mono hsubset
      _ = 1 := I.cell_unit (I.witness a)
  have hvalue :
      bundleValue I.valuation {a, b, c} =
        I.valuation a + I.valuation b + I.valuation c := by
    simp [bundleValue, hab, hac, hbc, add_assoc]
  rw [hvalue] at hupper
  linarith

/-- The one-remaining-anchor (`k = 3`) residual cover. -/
private theorem exists_anchorCover_card_three_assigned {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i))
    (hreject : ∀ i : Fin 4, i ∈ assignedAgents P →
      bundleValue I.valuation (partialBundle P i) < 1)
    (hcard : (assignedAgents P).card = 3) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  have hremcard : (residualAnchorFinset P).card = 1 := by
    rw [card_residualAnchorFinset I P hbalanced, hcard]
  obtain ⟨a, hlabels⟩ := Finset.card_eq_one.mp hremcard
  have haLabel : a ∈ residualAnchorFinset P := by
    rw [hlabels]
    simp
  have haAnchor : a ∈ topFourAnchors m :=
    (mem_residualAnchorFinset P a).mp haLabel |>.1
  have haResidual : a ∈ residualGoods P :=
    (mem_residualAnchorFinset P a).mp haLabel |>.2
  have hassigned : (assignedAgents P).Nonempty := by
    rw [Finset.nonempty_iff_ne_empty]
    intro hempty
    simpa [hempty] using hcard
  have hresLower := residual_value_gt_five_sub_card I P hassigned hreject
  have hresValue : 1 ≤ bundleValue I.valuation (residualGoods P) := by
    rw [hcard] at hresLower
    norm_num at hresLower
    linarith
  have hresBalanced : IsBalanced (residualGoods P) := by
    apply (isBalanced_iff_inter_eq_singleton (residualGoods P)).2
    refine ⟨a, ?_⟩
    calc
      residualGoods P ∩ topFourAnchors m = residualAnchorFinset P := by
        rw [residualAnchorFinset, Finset.inter_comm]
      _ = {a} := hlabels
  exact exists_cover_one I P a (residualGoods P) hlabels rfl
    hresBalanced haResidual hresValue

/-- The two-remaining-anchor (`k = 2`) residual cover. -/
private theorem exists_anchorCover_card_two_assigned {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i))
    (hreject : ∀ i : Fin 4, i ∈ assignedAgents P →
      bundleValue I.valuation (partialBundle P i) < 1)
    (hcard : (assignedAgents P).card = 2) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  let R₀ := residualGoods P
  have hremcard : (residualAnchorFinset P).card = 2 := by
    rw [card_residualAnchorFinset I P hbalanced, hcard]
  obtain ⟨a, b, hab, hlabels⟩ := Finset.card_eq_two.mp hremcard
  have haLabel : a ∈ residualAnchorFinset P := by rw [hlabels]; simp
  have hbLabel : b ∈ residualAnchorFinset P := by rw [hlabels]; simp
  have haAnchor : a ∈ topFourAnchors m :=
    (mem_residualAnchorFinset P a).mp haLabel |>.1
  have hbAnchor : b ∈ topFourAnchors m :=
    (mem_residualAnchorFinset P b).mp hbLabel |>.1
  have haR₀ : a ∈ R₀ :=
    (mem_residualAnchorFinset P a).mp haLabel |>.2
  have hbR₀ : b ∈ R₀ :=
    (mem_residualAnchorFinset P b).mp hbLabel |>.2
  have hassigned : (assignedAgents P).Nonempty := by
    rw [Finset.nonempty_iff_ne_empty]
    intro hempty
    simpa [hempty] using hcard
  have hR₀lower := residual_value_gt_five_sub_card I P hassigned hreject
  rw [hcard] at hR₀lower
  norm_num at hR₀lower
  let candidate : Finset (Fin m) :=
    {a} ∪ (R₀ \ topFourAnchors m)
  have hcandidate_union : candidate ∪ {b} = R₀ := by
    ext g
    constructor
    · intro hg
      rcases Finset.mem_union.mp hg with hgc | hgb
      · rcases Finset.mem_union.mp hgc with hga | hgtail
        · have hga' : g = a := Finset.mem_singleton.mp hga
          simpa [hga'] using haR₀
        · exact (Finset.mem_sdiff.mp hgtail).1
      · have hgb' : g = b := Finset.mem_singleton.mp hgb
        simpa [hgb'] using hbR₀
    · intro hgR
      by_cases hgAnchor : g ∈ topFourAnchors m
      · have hgLabel : g ∈ residualAnchorFinset P :=
          (mem_residualAnchorFinset P g).mpr ⟨hgAnchor, hgR⟩
        have hgab : g = a ∨ g = b := by simpa [hlabels] using hgLabel
        rcases hgab with rfl | rfl
        · exact Finset.mem_union_left _ (by simp [candidate])
        · exact Finset.mem_union_right _ (by simp)
      · exact Finset.mem_union_left _
          (Finset.mem_union_right _ (Finset.mem_sdiff.mpr ⟨hgR, hgAnchor⟩))
  have hcandidate_disjoint_b : Disjoint candidate {b} := by
    rw [Finset.disjoint_singleton_right]
    intro hbCandidate
    rcases Finset.mem_union.mp hbCandidate with hba | hbtail
    · exact hab (Finset.mem_singleton.mp hba |>.symm)
    · exact (Finset.mem_sdiff.mp hbtail).2 hbAnchor
  have havailable : 1 ≤ bundleValue I.valuation candidate := by
    by_contra hnot
    have hcandLt : bundleValue I.valuation candidate < 1 := lt_of_not_ge hnot
    have hvalueSplit :
        bundleValue I.valuation candidate + I.valuation b =
          bundleValue I.valuation R₀ := by
      calc
        bundleValue I.valuation candidate + I.valuation b =
            bundleValue I.valuation (candidate ∪ {b}) := by
          rw [bundleValue_union I.valuation hcandidate_disjoint_b]
          simp
        _ = bundleValue I.valuation R₀ := by rw [hcandidate_union]
    linarith [I.item_le_one b]
  obtain ⟨F⟩ := exists_anchorFill I R₀ a haAnchor (by simpa [candidate] using havailable)
  let A := F.bundle
  let B := R₀ \ A
  have hA_subset : A ⊆ R₀ := F.bundle_subset haR₀
  have hAB : Disjoint A B := Finset.disjoint_sdiff
  have hABcover : A ∪ B = R₀ := Finset.union_sdiff_of_subset hA_subset
  have hbA : b ∉ A := by
    intro hbmem
    rcases Finset.mem_union.mp hbmem with hba | hbadded
    · exact hab (Finset.mem_singleton.mp hba |>.symm)
    · exact F.added_not_anchor hbadded hbAnchor
  have hbB : b ∈ B := Finset.mem_sdiff.mpr ⟨hbR₀, hbA⟩
  have hBbalanced : IsBalanced B := by
    apply (isBalanced_iff_inter_eq_singleton B).2
    refine ⟨b, ?_⟩
    ext g
    constructor
    · intro hg
      have hgB := (Finset.mem_inter.mp hg).1
      have hgAnchor := (Finset.mem_inter.mp hg).2
      have hgR' : g ∈ R₀ := (Finset.mem_sdiff.mp hgB).1
      have hgLabel : g ∈ residualAnchorFinset P :=
        (mem_residualAnchorFinset P g).mpr ⟨hgAnchor, hgR'⟩
      have hgab : g = a ∨ g = b := by simpa [hlabels] using hgLabel
      rcases hgab with rfl | rfl
      · exact False.elim ((Finset.mem_sdiff.mp hgB).2 F.seed_mem)
      · simp
    · intro hg
      have hgb : g = b := Finset.mem_singleton.mp hg
      subst g
      exact Finset.mem_inter.mpr ⟨hbB, hbAnchor⟩
  have hvalueLedger := bundleValue_add_sdiff I.valuation hA_subset
  have hBvalue : 1 ≤ bundleValue I.valuation B := by
    have htrigger := optionalTriggerValue_le_one I F.trigger
    have hAupper := F.value_le_one_add_trigger
    change 3 < bundleValue I.valuation R₀ at hR₀lower
    change bundleValue I.valuation A + bundleValue I.valuation B =
      bundleValue I.valuation R₀ at hvalueLedger
    change bundleValue I.valuation A ≤
      1 + optionalTriggerValue I F.trigger at hAupper
    linarith
  exact exists_cover_two I P a b A B hab hlabels hAB
    (by simpa [A, B, R₀] using hABcover)
    (F.isBalanced haAnchor) hBbalanced F.seed_mem hbB
    F.value_ge_one' hBvalue

/-- The three-remaining-anchor (`k = 1`) residual cover. -/
private theorem exists_anchorCover_card_one_assigned {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i))
    (hreject : ∀ i : Fin 4, i ∈ assignedAgents P →
      bundleValue I.valuation (partialBundle P i) < 1)
    (hcard : (assignedAgents P).card = 1) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  let R₀ := residualGoods P
  have hremcard : (residualAnchorFinset P).card = 3 := by
    rw [card_residualAnchorFinset I P hbalanced, hcard]
  obtain ⟨a, b, c, hab, hac, hbc, hlabels⟩ :=
    Finset.card_eq_three.mp hremcard
  have haLabel : a ∈ residualAnchorFinset P := by rw [hlabels]; simp
  have hbLabel : b ∈ residualAnchorFinset P := by rw [hlabels]; simp
  have hcLabel : c ∈ residualAnchorFinset P := by rw [hlabels]; simp
  have haAnchor : a ∈ topFourAnchors m :=
    (mem_residualAnchorFinset P a).mp haLabel |>.1
  have hbAnchor : b ∈ topFourAnchors m :=
    (mem_residualAnchorFinset P b).mp hbLabel |>.1
  have hcAnchor : c ∈ topFourAnchors m :=
    (mem_residualAnchorFinset P c).mp hcLabel |>.1
  have haR₀ : a ∈ R₀ := (mem_residualAnchorFinset P a).mp haLabel |>.2
  have hbR₀ : b ∈ R₀ := (mem_residualAnchorFinset P b).mp hbLabel |>.2
  have hcR₀ : c ∈ R₀ := (mem_residualAnchorFinset P c).mp hcLabel |>.2
  have hassigned : (assignedAgents P).Nonempty := by
    rw [Finset.nonempty_iff_ne_empty]
    intro hempty
    simpa [hempty] using hcard
  have hR₀lower := residual_value_gt_five_sub_card I P hassigned hreject
  rw [hcard] at hR₀lower
  norm_num at hR₀lower
  let candidate₁ : Finset (Fin m) := {a} ∪ (R₀ \ topFourAnchors m)
  have hcandidate₁_union : (candidate₁ ∪ {b}) ∪ {c} = R₀ := by
    ext g
    constructor
    · intro hg
      rcases Finset.mem_union.mp hg with hgab | hgc
      · rcases Finset.mem_union.mp hgab with hgaTail | hgb
        · rcases Finset.mem_union.mp hgaTail with hga | hgtail
          · have hga' : g = a := Finset.mem_singleton.mp hga
            simpa [hga'] using haR₀
          · exact (Finset.mem_sdiff.mp hgtail).1
        · simpa [Finset.mem_singleton.mp hgb] using hbR₀
      · simpa [Finset.mem_singleton.mp hgc] using hcR₀
    · intro hgR
      by_cases hgAnchor : g ∈ topFourAnchors m
      · have hgLabel : g ∈ residualAnchorFinset P :=
          (mem_residualAnchorFinset P g).mpr ⟨hgAnchor, hgR⟩
        have hgabc : g = a ∨ g = b ∨ g = c := by
          simpa [hlabels] using hgLabel
        rcases hgabc with rfl | rfl | rfl <;> simp [candidate₁]
      · exact Finset.mem_union_left _ (Finset.mem_union_left _
          (Finset.mem_union_right _ (Finset.mem_sdiff.mpr ⟨hgR, hgAnchor⟩)))
  have hcandidate₁_disjoint_b : Disjoint candidate₁ {b} := by
    rw [Finset.disjoint_singleton_right]
    intro hbCandidate
    rcases Finset.mem_union.mp hbCandidate with hba | hbtail
    · exact hab (Finset.mem_singleton.mp hba |>.symm)
    · exact (Finset.mem_sdiff.mp hbtail).2 hbAnchor
  have hcandidate₁b_disjoint_c : Disjoint (candidate₁ ∪ {b}) {c} := by
    rw [Finset.disjoint_singleton_right]
    intro hcCandidate
    rcases Finset.mem_union.mp hcCandidate with hc1 | hcb
    · rcases Finset.mem_union.mp hc1 with hca | hctail
      · exact hac (Finset.mem_singleton.mp hca |>.symm)
      · exact (Finset.mem_sdiff.mp hctail).2 hcAnchor
    · exact hbc (Finset.mem_singleton.mp hcb |>.symm)
  have havailable₁ : 1 ≤ bundleValue I.valuation candidate₁ := by
    by_contra hnot
    have hcandLt : bundleValue I.valuation candidate₁ < 1 := lt_of_not_ge hnot
    have hsplit :
        bundleValue I.valuation candidate₁ + I.valuation b + I.valuation c =
          bundleValue I.valuation R₀ := by
      calc
        bundleValue I.valuation candidate₁ + I.valuation b + I.valuation c =
            bundleValue I.valuation ((candidate₁ ∪ {b}) ∪ {c}) := by
          rw [bundleValue_union I.valuation hcandidate₁b_disjoint_c]
          rw [bundleValue_union I.valuation hcandidate₁_disjoint_b]
          simp
        _ = bundleValue I.valuation R₀ := by rw [hcandidate₁_union]
    linarith [I.item_le_one b, I.item_le_one c]
  obtain ⟨F₁⟩ := exists_anchorFill I R₀ a haAnchor
    (by simpa [candidate₁] using havailable₁)
  let A := F₁.bundle
  let R₁ := R₀ \ A
  have hA_subset : A ⊆ R₀ := F₁.bundle_subset haR₀
  have hAR₁ : Disjoint A R₁ := Finset.disjoint_sdiff
  have hAR₁cover : A ∪ R₁ = R₀ := Finset.union_sdiff_of_subset hA_subset
  have hbA : b ∉ A := by
    intro hbmem
    rcases Finset.mem_union.mp hbmem with hba | hbadded
    · exact hab (Finset.mem_singleton.mp hba |>.symm)
    · exact F₁.added_not_anchor hbadded hbAnchor
  have hcA : c ∉ A := by
    intro hcmem
    rcases Finset.mem_union.mp hcmem with hca | hcadded
    · exact hac (Finset.mem_singleton.mp hca |>.symm)
    · exact F₁.added_not_anchor hcadded hcAnchor
  have hbR₁ : b ∈ R₁ := Finset.mem_sdiff.mpr ⟨hbR₀, hbA⟩
  have hcR₁ : c ∈ R₁ := Finset.mem_sdiff.mpr ⟨hcR₀, hcA⟩
  have hR₁anchors : R₁ ∩ topFourAnchors m = {b, c} := by
    ext g
    constructor
    · intro hg
      have hgR₁ := (Finset.mem_inter.mp hg).1
      have hgAnchor := (Finset.mem_inter.mp hg).2
      have hgR₀ : g ∈ R₀ := (Finset.mem_sdiff.mp hgR₁).1
      have hgLabel : g ∈ residualAnchorFinset P :=
        (mem_residualAnchorFinset P g).mpr ⟨hgAnchor, hgR₀⟩
      have hgabc : g = a ∨ g = b ∨ g = c := by simpa [hlabels] using hgLabel
      rcases hgabc with rfl | rfl | rfl
      · exact False.elim ((Finset.mem_sdiff.mp hgR₁).2 F₁.seed_mem)
      · simp
      · simp
    · intro hg
      have hgbc : g = b ∨ g = c := by simpa using hg
      rcases hgbc with rfl | rfl
      · exact Finset.mem_inter.mpr ⟨hbR₁, hbAnchor⟩
      · exact Finset.mem_inter.mpr ⟨hcR₁, hcAnchor⟩
  have hledger₁ := bundleValue_add_sdiff I.valuation hA_subset
  have hR₁lower : 2 < bundleValue I.valuation R₁ := by
    have hAupper := F₁.value_le_one_add_trigger
    have ht₁ := optionalTriggerValue_le_one I F₁.trigger
    change 4 < bundleValue I.valuation R₀ at hR₀lower
    change bundleValue I.valuation A + bundleValue I.valuation R₁ =
      bundleValue I.valuation R₀ at hledger₁
    change bundleValue I.valuation A ≤
      1 + optionalTriggerValue I F₁.trigger at hAupper
    linarith
  let candidate₂ : Finset (Fin m) := {b} ∪ (R₁ \ topFourAnchors m)
  have hcandidate₂_union : candidate₂ ∪ {c} = R₁ := by
    ext g
    constructor
    · intro hg
      rcases Finset.mem_union.mp hg with hgbTail | hgc
      · rcases Finset.mem_union.mp hgbTail with hgb | hgtail
        · have hgb' : g = b := Finset.mem_singleton.mp hgb
          simpa [hgb'] using hbR₁
        · exact (Finset.mem_sdiff.mp hgtail).1
      · simpa [Finset.mem_singleton.mp hgc] using hcR₁
    · intro hgR₁
      by_cases hgAnchor : g ∈ topFourAnchors m
      · have hg : g ∈ ({b, c} : Finset (Fin m)) := by
          rw [← hR₁anchors]
          exact Finset.mem_inter.mpr ⟨hgR₁, hgAnchor⟩
        have hgbc : g = b ∨ g = c := by simpa using hg
        rcases hgbc with rfl | rfl <;> simp [candidate₂]
      · exact Finset.mem_union_left _
          (Finset.mem_union_right _ (Finset.mem_sdiff.mpr ⟨hgR₁, hgAnchor⟩))
  have hcandidate₂_disjoint_c : Disjoint candidate₂ {c} := by
    rw [Finset.disjoint_singleton_right]
    intro hcCandidate
    rcases Finset.mem_union.mp hcCandidate with hcb | hctail
    · exact hbc (Finset.mem_singleton.mp hcb |>.symm)
    · exact (Finset.mem_sdiff.mp hctail).2 hcAnchor
  have havailable₂ : 1 ≤ bundleValue I.valuation candidate₂ := by
    by_contra hnot
    have hcandLt : bundleValue I.valuation candidate₂ < 1 := lt_of_not_ge hnot
    have hsplit :
        bundleValue I.valuation candidate₂ + I.valuation c =
          bundleValue I.valuation R₁ := by
      calc
        bundleValue I.valuation candidate₂ + I.valuation c =
            bundleValue I.valuation (candidate₂ ∪ {c}) := by
          rw [bundleValue_union I.valuation hcandidate₂_disjoint_c]
          simp
        _ = bundleValue I.valuation R₁ := by rw [hcandidate₂_union]
    linarith [I.item_le_one c]
  obtain ⟨F₂⟩ := exists_anchorFill I R₁ b hbAnchor
    (by simpa [candidate₂] using havailable₂)
  let B := F₂.bundle
  let C := R₁ \ B
  have hB_subset : B ⊆ R₁ := F₂.bundle_subset hbR₁
  have hBC : Disjoint B C := Finset.disjoint_sdiff
  have hBCcover : B ∪ C = R₁ := Finset.union_sdiff_of_subset hB_subset
  have hAB : Disjoint A B := Disjoint.mono (fun _ h ↦ h) hB_subset hAR₁
  have hAC : Disjoint A C :=
    Disjoint.mono (fun _ h ↦ h) Finset.sdiff_subset hAR₁
  have hcB : c ∉ B := by
    intro hcmem
    rcases Finset.mem_union.mp hcmem with hcb | hcadded
    · exact hbc (Finset.mem_singleton.mp hcb |>.symm)
    · exact F₂.added_not_anchor hcadded hcAnchor
  have hcC : c ∈ C := Finset.mem_sdiff.mpr ⟨hcR₁, hcB⟩
  have hCbalanced : IsBalanced C := by
    apply (isBalanced_iff_inter_eq_singleton C).2
    refine ⟨c, ?_⟩
    ext g
    constructor
    · intro hg
      have hgC := (Finset.mem_inter.mp hg).1
      have hgAnchor := (Finset.mem_inter.mp hg).2
      have hgR₁ : g ∈ R₁ := (Finset.mem_sdiff.mp hgC).1
      have hgBC : g = b ∨ g = c := by
        have : g ∈ ({b, c} : Finset (Fin m)) := by
          rw [← hR₁anchors]
          exact Finset.mem_inter.mpr ⟨hgR₁, hgAnchor⟩
        simpa using this
      rcases hgBC with rfl | rfl
      · exact False.elim ((Finset.mem_sdiff.mp hgC).2 F₂.seed_mem)
      · simp
    · intro hg
      have hgc : g = c := Finset.mem_singleton.mp hg
      subst g
      exact Finset.mem_inter.mpr ⟨hcC, hcAnchor⟩
  have hledger₂ := bundleValue_add_sdiff I.valuation hB_subset
  have htriggerSum :
      optionalTriggerValue I F₁.trigger +
        optionalTriggerValue I F₂.trigger ≤ 1 :=
    triggerValues_add_le_one_of_disjoint I F₁ F₂ hAB
  have hCvalue : 1 ≤ bundleValue I.valuation C := by
    have hAupper := F₁.value_le_one_add_trigger
    have hBupper := F₂.value_le_one_add_trigger
    change 4 < bundleValue I.valuation R₀ at hR₀lower
    change bundleValue I.valuation A + bundleValue I.valuation R₁ =
      bundleValue I.valuation R₀ at hledger₁
    change bundleValue I.valuation B + bundleValue I.valuation C =
      bundleValue I.valuation R₁ at hledger₂
    change bundleValue I.valuation A ≤
      1 + optionalTriggerValue I F₁.trigger at hAupper
    change bundleValue I.valuation B ≤
      1 + optionalTriggerValue I F₂.trigger at hBupper
    linarith
  have hcover : (A ∪ B) ∪ C = R₀ := by
    calc
      (A ∪ B) ∪ C = A ∪ (B ∪ C) := by ac_rfl
      _ = A ∪ R₁ := by rw [hBCcover]
      _ = R₀ := hAR₁cover
  exact exists_cover_three I P a b c A B C hab hac hbc hlabels
    hAB hAC hBC (by simpa [R₀] using hcover)
    (F₁.isBalanced haAnchor) (F₂.isBalanced hbAnchor) hCbalanced
    F₁.seed_mem F₂.seed_mem hcC F₁.value_ge_one' F₂.value_ge_one' hCvalue

/-- The initial four-cover in the low fourth-rank regime. -/
private theorem exists_initialCover_lowCap {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i))
    (hcard : (assignedAgents P).card = 0)
    (hcap : I.valuation I.capAnchor ≤ 1 / 3) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  have hassignedEmpty : assignedAgents P = ∅ := Finset.card_eq_zero.mp hcard
  have husedEmpty : usedGoods P = ∅ :=
    usedGoods_eq_empty_of_assignedAgents_eq_empty P hassignedEmpty
  have hresidual : residualGoods P = (Finset.univ : Finset (Fin m)) := by
    have hcover := usedGoods_union_residualGoods P
    rw [husedEmpty, Finset.empty_union] at hcover
    exact hcover
  let R₀ := residualGoods P
  have hremcard : (residualAnchorFinset P).card = 4 := by
    rw [card_residualAnchorFinset I P hbalanced, hcard]
  obtain ⟨a, b, c, d, hab, hac, had, hbc, hbd, hcd, hlabels⟩ :=
    Finset.card_eq_four.mp hremcard
  have haLabel : a ∈ residualAnchorFinset P := by rw [hlabels]; simp
  have hbLabel : b ∈ residualAnchorFinset P := by rw [hlabels]; simp
  have hcLabel : c ∈ residualAnchorFinset P := by rw [hlabels]; simp
  have hdLabel : d ∈ residualAnchorFinset P := by rw [hlabels]; simp
  have haAnchor : a ∈ topFourAnchors m :=
    (mem_residualAnchorFinset P a).mp haLabel |>.1
  have hbAnchor : b ∈ topFourAnchors m :=
    (mem_residualAnchorFinset P b).mp hbLabel |>.1
  have hcAnchor : c ∈ topFourAnchors m :=
    (mem_residualAnchorFinset P c).mp hcLabel |>.1
  have hdAnchor : d ∈ topFourAnchors m :=
    (mem_residualAnchorFinset P d).mp hdLabel |>.1
  have haR₀ : a ∈ R₀ := (mem_residualAnchorFinset P a).mp haLabel |>.2
  have hbR₀ : b ∈ R₀ := (mem_residualAnchorFinset P b).mp hbLabel |>.2
  have hcR₀ : c ∈ R₀ := (mem_residualAnchorFinset P c).mp hcLabel |>.2
  have hdR₀ : d ∈ R₀ := (mem_residualAnchorFinset P d).mp hdLabel |>.2
  have hR₀value : bundleValue I.valuation R₀ = 5 := by
    dsimp [R₀]
    rw [hresidual]
    exact I.total_eq_five
  let candidate₁ : Finset (Fin m) := {a} ∪ (R₀ \ topFourAnchors m)
  have hcandidate₁_union : ((candidate₁ ∪ {b}) ∪ {c}) ∪ {d} = R₀ := by
    ext g
    constructor
    · intro hg
      rcases Finset.mem_union.mp hg with habc | hgd
      · rcases Finset.mem_union.mp habc with hab | hgc
        · rcases Finset.mem_union.mp hab with haTail | hgb
          · rcases Finset.mem_union.mp haTail with hga | hgtail
            · rw [Finset.mem_singleton.mp hga]
              exact haR₀
            · exact (Finset.mem_sdiff.mp hgtail).1
          · rw [Finset.mem_singleton.mp hgb]
            exact hbR₀
        · rw [Finset.mem_singleton.mp hgc]
          exact hcR₀
      · rw [Finset.mem_singleton.mp hgd]
        exact hdR₀
    · intro hgR
      by_cases hgAnchor : g ∈ topFourAnchors m
      · have hgLabel : g ∈ residualAnchorFinset P :=
          (mem_residualAnchorFinset P g).mpr ⟨hgAnchor, hgR⟩
        have hgabcd : g = a ∨ g = b ∨ g = c ∨ g = d := by
          simpa [hlabels] using hgLabel
        rcases hgabcd with rfl | rfl | rfl | rfl <;> simp [candidate₁]
      · simp [candidate₁, hgR, hgAnchor]
  have havailable₁ : 1 ≤ bundleValue I.valuation candidate₁ := by
    by_contra hnot
    have hlt : bundleValue I.valuation candidate₁ < 1 := lt_of_not_ge hnot
    have hdecomp :
        bundleValue I.valuation candidate₁ + I.valuation b +
            I.valuation c + I.valuation d = bundleValue I.valuation R₀ := by
      have hdisjB : Disjoint candidate₁ {b} := by
        rw [Finset.disjoint_singleton_right]
        simp only [candidate₁, Finset.mem_union, Finset.mem_singleton]
        rintro (hba | hbtail)
        · exact hab hba.symm
        · exact (Finset.mem_sdiff.mp hbtail).2 hbAnchor
      have hdisjC : Disjoint (candidate₁ ∪ {b}) {c} := by
        rw [Finset.disjoint_singleton_right]
        intro hcMem
        rcases Finset.mem_union.mp hcMem with hcCandidate | hcb
        · rcases Finset.mem_union.mp hcCandidate with hca | hctail
          · exact hac (Finset.mem_singleton.mp hca).symm
          · exact (Finset.mem_sdiff.mp hctail).2 hcAnchor
        · exact hbc (Finset.mem_singleton.mp hcb).symm
      have hdisjD : Disjoint ((candidate₁ ∪ {b}) ∪ {c}) {d} := by
        rw [Finset.disjoint_singleton_right]
        intro hdMem
        rcases Finset.mem_union.mp hdMem with hdAB | hdc
        · rcases Finset.mem_union.mp hdAB with hdCandidate | hdb
          · rcases Finset.mem_union.mp hdCandidate with hda | hdtail
            · exact had (Finset.mem_singleton.mp hda).symm
            · exact (Finset.mem_sdiff.mp hdtail).2 hdAnchor
          · exact hbd (Finset.mem_singleton.mp hdb).symm
        · exact hcd (Finset.mem_singleton.mp hdc).symm
      calc
        bundleValue I.valuation candidate₁ + I.valuation b +
              I.valuation c + I.valuation d =
            bundleValue I.valuation (((candidate₁ ∪ {b}) ∪ {c}) ∪ {d}) := by
          rw [bundleValue_union I.valuation hdisjD,
            bundleValue_union I.valuation hdisjC,
            bundleValue_union I.valuation hdisjB]
          simp
        _ = bundleValue I.valuation R₀ := by rw [hcandidate₁_union]
    linarith [I.item_le_one b, I.item_le_one c, I.item_le_one d]
  obtain ⟨F₁⟩ := exists_anchorFill I R₀ a haAnchor
    (by simpa [candidate₁] using havailable₁)
  let A := F₁.bundle
  let R₁ := R₀ \ A
  have hA_subset : A ⊆ R₀ := F₁.bundle_subset haR₀
  have hAR₁ : Disjoint A R₁ := Finset.disjoint_sdiff
  have hAR₁cover : A ∪ R₁ = R₀ := Finset.union_sdiff_of_subset hA_subset
  have hbA : b ∉ A := by
    intro hbmem
    rcases Finset.mem_union.mp hbmem with hba | hbadd
    · exact hab (Finset.mem_singleton.mp hba).symm
    · exact F₁.added_not_anchor hbadd hbAnchor
  have hcA : c ∉ A := by
    intro hcmem
    rcases Finset.mem_union.mp hcmem with hca | hcadd
    · exact hac (Finset.mem_singleton.mp hca).symm
    · exact F₁.added_not_anchor hcadd hcAnchor
  have hdA : d ∉ A := by
    intro hdmem
    rcases Finset.mem_union.mp hdmem with hda | hdadd
    · exact had (Finset.mem_singleton.mp hda).symm
    · exact F₁.added_not_anchor hdadd hdAnchor
  have hbR₁ : b ∈ R₁ := Finset.mem_sdiff.mpr ⟨hbR₀, hbA⟩
  have hcR₁ : c ∈ R₁ := Finset.mem_sdiff.mpr ⟨hcR₀, hcA⟩
  have hdR₁ : d ∈ R₁ := Finset.mem_sdiff.mpr ⟨hdR₀, hdA⟩
  have hR₁anchors : R₁ ∩ topFourAnchors m = {b, c, d} := by
    ext g
    constructor
    · intro hg
      have hgR₁ := (Finset.mem_inter.mp hg).1
      have hgAnchor := (Finset.mem_inter.mp hg).2
      have hgR₀ := (Finset.mem_sdiff.mp hgR₁).1
      have hgLabel : g ∈ residualAnchorFinset P :=
        (mem_residualAnchorFinset P g).mpr ⟨hgAnchor, hgR₀⟩
      have hgCases : g = a ∨ g = b ∨ g = c ∨ g = d := by
        simpa [hlabels] using hgLabel
      rcases hgCases with rfl | rfl | rfl | rfl
      · exact False.elim ((Finset.mem_sdiff.mp hgR₁).2 F₁.seed_mem)
      · simp
      · simp
      · simp
    · intro hg
      have hgCases : g = b ∨ g = c ∨ g = d := by simpa using hg
      rcases hgCases with rfl | rfl | rfl
      · exact Finset.mem_inter.mpr ⟨hbR₁, hbAnchor⟩
      · exact Finset.mem_inter.mpr ⟨hcR₁, hcAnchor⟩
      · exact Finset.mem_inter.mpr ⟨hdR₁, hdAnchor⟩
  have hledger₁ := bundleValue_add_sdiff I.valuation hA_subset
  have hR₁lower : 3 < bundleValue I.valuation R₁ := by
    have hAupper := F₁.value_le_one_add_trigger
    have ht₁ := F₁.trigger_le_cap
    change bundleValue I.valuation A + bundleValue I.valuation R₁ =
      bundleValue I.valuation R₀ at hledger₁
    change bundleValue I.valuation A ≤
      1 + optionalTriggerValue I F₁.trigger at hAupper
    linarith
  let candidate₂ : Finset (Fin m) := {b} ∪ (R₁ \ topFourAnchors m)
  have hcandidate₂_union : (candidate₂ ∪ {c}) ∪ {d} = R₁ := by
    ext g
    constructor
    · intro hg
      rcases Finset.mem_union.mp hg with hbc | hgd
      · rcases Finset.mem_union.mp hbc with hbTail | hgc
        · rcases Finset.mem_union.mp hbTail with hgb | hgtail
          · rw [Finset.mem_singleton.mp hgb]
            exact hbR₁
          · exact (Finset.mem_sdiff.mp hgtail).1
        · rw [Finset.mem_singleton.mp hgc]
          exact hcR₁
      · rw [Finset.mem_singleton.mp hgd]
        exact hdR₁
    · intro hgR₁
      by_cases hgAnchor : g ∈ topFourAnchors m
      · have hg : g ∈ ({b, c, d} : Finset (Fin m)) := by
          rw [← hR₁anchors]
          exact Finset.mem_inter.mpr ⟨hgR₁, hgAnchor⟩
        have hgCases : g = b ∨ g = c ∨ g = d := by simpa using hg
        rcases hgCases with rfl | rfl | rfl <;> simp [candidate₂]
      · simp [candidate₂, hgR₁, hgAnchor]
  have havailable₂ : 1 ≤ bundleValue I.valuation candidate₂ := by
    by_contra hnot
    have hlt : bundleValue I.valuation candidate₂ < 1 := lt_of_not_ge hnot
    have hdisjC : Disjoint candidate₂ {c} := by
      rw [Finset.disjoint_singleton_right]
      intro hcMem
      rcases Finset.mem_union.mp hcMem with hcb | hctail
      · exact hbc (Finset.mem_singleton.mp hcb).symm
      · exact (Finset.mem_sdiff.mp hctail).2 hcAnchor
    have hdisjD : Disjoint (candidate₂ ∪ {c}) {d} := by
      rw [Finset.disjoint_singleton_right]
      intro hdMem
      rcases Finset.mem_union.mp hdMem with hdCandidate | hdc
      · rcases Finset.mem_union.mp hdCandidate with hdb | hdtail
        · exact hbd (Finset.mem_singleton.mp hdb).symm
        · exact (Finset.mem_sdiff.mp hdtail).2 hdAnchor
      · exact hcd (Finset.mem_singleton.mp hdc).symm
    have hsplit :
        bundleValue I.valuation candidate₂ + I.valuation c + I.valuation d =
          bundleValue I.valuation R₁ := by
      calc
        bundleValue I.valuation candidate₂ + I.valuation c + I.valuation d =
            bundleValue I.valuation ((candidate₂ ∪ {c}) ∪ {d}) := by
          rw [bundleValue_union I.valuation hdisjD,
            bundleValue_union I.valuation hdisjC]
          simp
        _ = bundleValue I.valuation R₁ := by rw [hcandidate₂_union]
    linarith [I.item_le_one c, I.item_le_one d]
  obtain ⟨F₂⟩ := exists_anchorFill I R₁ b hbAnchor
    (by simpa [candidate₂] using havailable₂)
  let B := F₂.bundle
  let R₂ := R₁ \ B
  have hB_subset : B ⊆ R₁ := F₂.bundle_subset hbR₁
  have hBR₂ : Disjoint B R₂ := Finset.disjoint_sdiff
  have hBR₂cover : B ∪ R₂ = R₁ := Finset.union_sdiff_of_subset hB_subset
  have hAB : Disjoint A B := Disjoint.mono (fun _ h ↦ h) hB_subset hAR₁
  have hAR₂ : Disjoint A R₂ :=
    Disjoint.mono (fun _ h ↦ h) Finset.sdiff_subset hAR₁
  have hcB : c ∉ B := by
    intro hcmem
    rcases Finset.mem_union.mp hcmem with hcb | hcadd
    · exact hbc (Finset.mem_singleton.mp hcb).symm
    · exact F₂.added_not_anchor hcadd hcAnchor
  have hdB : d ∉ B := by
    intro hdmem
    rcases Finset.mem_union.mp hdmem with hdb | hdadd
    · exact hbd (Finset.mem_singleton.mp hdb).symm
    · exact F₂.added_not_anchor hdadd hdAnchor
  have hcR₂ : c ∈ R₂ := Finset.mem_sdiff.mpr ⟨hcR₁, hcB⟩
  have hdR₂ : d ∈ R₂ := Finset.mem_sdiff.mpr ⟨hdR₁, hdB⟩
  have hR₂anchors : R₂ ∩ topFourAnchors m = {c, d} := by
    ext g
    constructor
    · intro hg
      have hgR₂ := (Finset.mem_inter.mp hg).1
      have hgAnchor := (Finset.mem_inter.mp hg).2
      have hgR₁ := (Finset.mem_sdiff.mp hgR₂).1
      have hg : g ∈ ({b, c, d} : Finset (Fin m)) := by
        rw [← hR₁anchors]
        exact Finset.mem_inter.mpr ⟨hgR₁, hgAnchor⟩
      have hgCases : g = b ∨ g = c ∨ g = d := by simpa using hg
      rcases hgCases with rfl | rfl | rfl
      · exact False.elim ((Finset.mem_sdiff.mp hgR₂).2 F₂.seed_mem)
      · simp
      · simp
    · intro hg
      have hgCases : g = c ∨ g = d := by simpa using hg
      rcases hgCases with rfl | rfl
      · exact Finset.mem_inter.mpr ⟨hcR₂, hcAnchor⟩
      · exact Finset.mem_inter.mpr ⟨hdR₂, hdAnchor⟩
  have hledger₂ := bundleValue_add_sdiff I.valuation hB_subset
  have hR₂lower : 2 < bundleValue I.valuation R₂ := by
    have hAupper := F₁.value_le_one_add_trigger
    have hBupper := F₂.value_le_one_add_trigger
    have ht₁ := F₁.trigger_le_cap
    have ht₂ := F₂.trigger_le_cap
    change bundleValue I.valuation A + bundleValue I.valuation R₁ =
      bundleValue I.valuation R₀ at hledger₁
    change bundleValue I.valuation B + bundleValue I.valuation R₂ =
      bundleValue I.valuation R₁ at hledger₂
    change bundleValue I.valuation A ≤
      1 + optionalTriggerValue I F₁.trigger at hAupper
    change bundleValue I.valuation B ≤
      1 + optionalTriggerValue I F₂.trigger at hBupper
    linarith
  let candidate₃ : Finset (Fin m) := {c} ∪ (R₂ \ topFourAnchors m)
  have hcandidate₃_union : candidate₃ ∪ {d} = R₂ := by
    ext g
    constructor
    · intro hg
      rcases Finset.mem_union.mp hg with hgcTail | hgd
      · rcases Finset.mem_union.mp hgcTail with hgc | hgtail
        · simpa [Finset.mem_singleton.mp hgc] using hcR₂
        · exact (Finset.mem_sdiff.mp hgtail).1
      · simpa [Finset.mem_singleton.mp hgd] using hdR₂
    · intro hgR₂
      by_cases hgAnchor : g ∈ topFourAnchors m
      · have hg : g ∈ ({c, d} : Finset (Fin m)) := by
          rw [← hR₂anchors]
          exact Finset.mem_inter.mpr ⟨hgR₂, hgAnchor⟩
        have hgCases : g = c ∨ g = d := by simpa using hg
        rcases hgCases with rfl | rfl <;> simp [candidate₃]
      · simp [candidate₃, hgR₂, hgAnchor]
  have havailable₃ : 1 ≤ bundleValue I.valuation candidate₃ := by
    by_contra hnot
    have hlt : bundleValue I.valuation candidate₃ < 1 := lt_of_not_ge hnot
    have hdisjD : Disjoint candidate₃ {d} := by
      rw [Finset.disjoint_singleton_right]
      simp only [candidate₃, Finset.mem_union, Finset.mem_singleton]
      rintro (hdc | hdtail)
      · exact hcd hdc.symm
      · exact (Finset.mem_sdiff.mp hdtail).2 hdAnchor
    have hsplit :
        bundleValue I.valuation candidate₃ + I.valuation d =
          bundleValue I.valuation R₂ := by
      calc
        bundleValue I.valuation candidate₃ + I.valuation d =
            bundleValue I.valuation (candidate₃ ∪ {d}) := by
          rw [bundleValue_union I.valuation hdisjD]
          simp
        _ = bundleValue I.valuation R₂ := by rw [hcandidate₃_union]
    linarith [I.item_le_one d]
  obtain ⟨F₃⟩ := exists_anchorFill I R₂ c hcAnchor
    (by simpa [candidate₃] using havailable₃)
  let C := F₃.bundle
  let D := R₂ \ C
  have hC_subset : C ⊆ R₂ := F₃.bundle_subset hcR₂
  have hCD : Disjoint C D := Finset.disjoint_sdiff
  have hCDcover : C ∪ D = R₂ := Finset.union_sdiff_of_subset hC_subset
  have hAC : Disjoint A C := Disjoint.mono (fun _ h ↦ h)
    (hC_subset.trans Finset.sdiff_subset) hAR₁
  have hAD : Disjoint A D := Disjoint.mono (fun _ h ↦ h)
    (Finset.sdiff_subset.trans Finset.sdiff_subset) hAR₁
  have hBC : Disjoint B C := Disjoint.mono (fun _ h ↦ h) hC_subset hBR₂
  have hBD : Disjoint B D :=
    Disjoint.mono (fun _ h ↦ h) Finset.sdiff_subset hBR₂
  have hdC : d ∉ C := by
    intro hdmem
    rcases Finset.mem_union.mp hdmem with hdc | hdadd
    · exact hcd (Finset.mem_singleton.mp hdc).symm
    · exact F₃.added_not_anchor hdadd hdAnchor
  have hdD : d ∈ D := Finset.mem_sdiff.mpr ⟨hdR₂, hdC⟩
  have hDbalanced : IsBalanced D := by
    apply (isBalanced_iff_inter_eq_singleton D).2
    refine ⟨d, ?_⟩
    ext g
    constructor
    · intro hg
      have hgD := (Finset.mem_inter.mp hg).1
      have hgAnchor := (Finset.mem_inter.mp hg).2
      have hgR₂ := (Finset.mem_sdiff.mp hgD).1
      have hg : g ∈ ({c, d} : Finset (Fin m)) := by
        rw [← hR₂anchors]
        exact Finset.mem_inter.mpr ⟨hgR₂, hgAnchor⟩
      have hgCases : g = c ∨ g = d := by simpa using hg
      rcases hgCases with rfl | rfl
      · exact False.elim ((Finset.mem_sdiff.mp hgD).2 F₃.seed_mem)
      · simp
    · intro hg
      have hgd : g = d := Finset.mem_singleton.mp hg
      subst g
      exact Finset.mem_inter.mpr ⟨hdD, hdAnchor⟩
  have hledger₃ := bundleValue_add_sdiff I.valuation hC_subset
  have hDvalue : 1 ≤ bundleValue I.valuation D := by
    have hAupper := F₁.value_le_one_add_trigger
    have hBupper := F₂.value_le_one_add_trigger
    have hCupper := F₃.value_le_one_add_trigger
    have ht₁ := F₁.trigger_le_cap
    have ht₂ := F₂.trigger_le_cap
    have ht₃ := F₃.trigger_le_cap
    change bundleValue I.valuation A + bundleValue I.valuation R₁ =
      bundleValue I.valuation R₀ at hledger₁
    change bundleValue I.valuation B + bundleValue I.valuation R₂ =
      bundleValue I.valuation R₁ at hledger₂
    change bundleValue I.valuation C + bundleValue I.valuation D =
      bundleValue I.valuation R₂ at hledger₃
    change bundleValue I.valuation A ≤
      1 + optionalTriggerValue I F₁.trigger at hAupper
    change bundleValue I.valuation B ≤
      1 + optionalTriggerValue I F₂.trigger at hBupper
    change bundleValue I.valuation C ≤
      1 + optionalTriggerValue I F₃.trigger at hCupper
    linarith
  have hcover : ((A ∪ B) ∪ C) ∪ D = R₀ := by
    calc
      ((A ∪ B) ∪ C) ∪ D = A ∪ (B ∪ (C ∪ D)) := by ac_rfl
      _ = A ∪ (B ∪ R₂) := by rw [hCDcover]
      _ = A ∪ R₁ := by rw [hBR₂cover]
      _ = R₀ := hAR₁cover
  exact exists_cover_four I P a b c d A B C D
    hab hac had hbc hbd hcd hlabels hAB hAC hAD hBC hBD hCD
    (by simpa [R₀] using hcover)
    (F₁.isBalanced haAnchor) (F₂.isBalanced hbAnchor)
    (F₃.isBalanced hcAnchor) hDbalanced
    F₁.seed_mem F₂.seed_mem F₃.seed_mem hdD
    F₁.value_ge_one' F₂.value_ge_one' F₃.value_ge_one' hDvalue

/-- The injective (`1+1+1+1`) high-cap witness pattern. -/
private theorem exists_initialCover_of_injective_witness {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hlabels : residualAnchorFinset P = topFourAnchors m)
    (hresidual : residualGoods P = (Finset.univ : Finset (Fin m)))
    (hinj : Function.Injective
      (fun a : ↥(topFourAnchors m) ↦ I.witness a.1)) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  let defaultAnchor : ↥(topFourAnchors m) :=
    ⟨I.capAnchor, I.capAnchor_mem⟩
  let f : ↥(topFourAnchors m) → Fin 5 :=
    fun a ↦ I.witness a.1
  let ownerCell : Fin 5 → ↥(topFourAnchors m) := fun k ↦
    if hk : ∃ a : ↥(topFourAnchors m), f a = k then
      Classical.choose hk
    else defaultAnchor
  have howner_f (a : ↥(topFourAnchors m)) : ownerCell (f a) = a := by
    simp only [ownerCell]
    split
    next h =>
      apply hinj
      exact Classical.choose_spec h
    next h =>
      exact False.elim (h ⟨a, rfl⟩)
  let ownerGood : Fin m → ↥(topFourAnchors m) :=
    fun g ↦ ownerCell (I.witness g)
  let B : Fin m → Finset (Fin m) := fun a ↦
    Finset.univ.filter fun g ↦ (ownerGood g).1 = a
  have hpair : ∀ a ∈ residualAnchorFinset P,
      ∀ b ∈ residualAnchorFinset P, a ≠ b → Disjoint (B a) (B b) := by
    intro a _ b _ hab
    rw [Finset.disjoint_left]
    intro g hga hgb
    have hga' : (ownerGood g).1 = a := by simpa [B] using hga
    have hgb' : (ownerGood g).1 = b := by simpa [B] using hgb
    exact hab (hga'.symm.trans hgb')
  have hcover : (residualAnchorFinset P).biUnion B = residualGoods P := by
    rw [hlabels, hresidual]
    ext g
    constructor
    · intro _
      exact Finset.mem_univ g
    · intro _
      let a : Fin m := (ownerGood g).1
      have ha : a ∈ topFourAnchors m := (ownerGood g).2
      apply Finset.mem_biUnion.mpr
      refine ⟨a, ha, ?_⟩
      simp [B, a]
  have hbalanced : ∀ a ∈ residualAnchorFinset P, IsBalanced (B a) := by
    intro a ha
    have haAnchor : a ∈ topFourAnchors m := by simpa [hlabels] using ha
    apply (isBalanced_iff_inter_eq_singleton (B a)).2
    refine ⟨a, ?_⟩
    ext g
    constructor
    · intro hg
      have hgB : g ∈ B a := (Finset.mem_inter.mp hg).1
      have hgAnchor : g ∈ topFourAnchors m := (Finset.mem_inter.mp hg).2
      have howner : (ownerGood g).1 = a := by simpa [B] using hgB
      have hself : ownerGood g = ⟨g, hgAnchor⟩ := by
        simpa [ownerGood, f] using howner_f ⟨g, hgAnchor⟩
      apply Finset.mem_singleton.mpr
      exact (congrArg Subtype.val hself).symm.trans howner
    · intro hg
      have hga : g = a := Finset.mem_singleton.mp hg
      subst g
      apply Finset.mem_inter.mpr
      constructor
      · have hself : ownerGood a = ⟨a, haAnchor⟩ := by
          simpa [ownerGood, f] using howner_f ⟨a, haAnchor⟩
        simp [B, hself]
      · exact haAnchor
  have hanchor : ∀ a ∈ residualAnchorFinset P, a ∈ B a := by
    intro a ha
    have haAnchor : a ∈ topFourAnchors m := by simpa [hlabels] using ha
    have hself : ownerGood a = ⟨a, haAnchor⟩ := by
      simpa [ownerGood, f] using howner_f ⟨a, haAnchor⟩
    simp [B, hself]
  have hvalue : ∀ a ∈ residualAnchorFinset P,
      1 ≤ bundleValue I.valuation (B a) := by
    intro a ha
    have haAnchor : a ∈ topFourAnchors m := by simpa [hlabels] using ha
    have hcellSubset : cell I.witness (I.witness a) ⊆ B a := by
      intro g hg
      have hw : I.witness g = I.witness a :=
        (mem_cell I.witness (I.witness a) g).mp hg
      have hself : ownerGood g = ⟨a, haAnchor⟩ := by
        change ownerCell (I.witness g) = ⟨a, haAnchor⟩
        rw [hw]
        simpa [f] using howner_f ⟨a, haAnchor⟩
      simp [B, hself]
    calc
      1 = bundleValue I.valuation (cell I.witness (I.witness a)) :=
        (I.cell_unit (I.witness a)).symm
      _ ≤ bundleValue I.valuation (B a) := bundleValue_mono hcellSubset
  exact exists_anchorResidualCover_of_family I P B hpair hcover
    hbalanced hanchor hvalue

/-- Build an initial balanced cover from an anchor-valued owner map. -/
private theorem exists_initialCover_of_owner {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hlabels : residualAnchorFinset P = topFourAnchors m)
    (hresidual : residualGoods P = (Finset.univ : Finset (Fin m)))
    (owner : Fin m → Fin m)
    (howner_anchor : ∀ g, owner g ∈ topFourAnchors m)
    (howner_self : ∀ a ∈ topFourAnchors m, owner a = a)
    (hvalue : ∀ a ∈ topFourAnchors m,
      1 ≤ bundleValue I.valuation
        (Finset.univ.filter fun g ↦ owner g = a)) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  let B : Fin m → Finset (Fin m) := fun a ↦
    Finset.univ.filter fun g ↦ owner g = a
  apply exists_anchorResidualCover_of_family I P B
  · intro a _ b _ hab
    rw [Finset.disjoint_left]
    intro g hga hgb
    have hga' : owner g = a := by simpa [B] using hga
    have hgb' : owner g = b := by simpa [B] using hgb
    exact hab (hga'.symm.trans hgb')
  · rw [hlabels, hresidual]
    ext g
    constructor
    · intro _
      exact Finset.mem_univ g
    · intro _
      exact Finset.mem_biUnion.mpr
        ⟨owner g, howner_anchor g, by simp [B]⟩
  · intro a ha
    have haAnchor : a ∈ topFourAnchors m := by simpa [hlabels] using ha
    apply (isBalanced_iff_inter_eq_singleton (B a)).2
    refine ⟨a, ?_⟩
    ext g
    constructor
    · intro hg
      have hgB : owner g = a := by
        simpa [B] using (Finset.mem_inter.mp hg).1
      have hgAnchor := (Finset.mem_inter.mp hg).2
      exact Finset.mem_singleton.mpr ((howner_self g hgAnchor).symm.trans hgB)
    · intro hg
      have hga : g = a := Finset.mem_singleton.mp hg
      subst g
      exact Finset.mem_inter.mpr ⟨by simp [B, howner_self a haAnchor], haAnchor⟩
  · intro a ha
    have haAnchor : a ∈ topFourAnchors m := by simpa [hlabels] using ha
    simp [B, howner_self a haAnchor]
  · intro a ha
    exact hvalue a (by simpa [hlabels] using ha)

/-- The `2+1+1` witness pattern has an immediate owner-map cover. -/
private theorem exists_initialCover_two_one_one {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hlabels : residualAnchorFinset P = topFourAnchors m)
    (hresidual : residualGoods P = (Finset.univ : Finset (Fin m)))
    (a b c d : Fin m)
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d)
    (hanchors : topFourAnchors m = {a, b, c, d})
    (habCell : I.witness a = I.witness b)
    (hacCell : I.witness a ≠ I.witness c)
    (hadCell : I.witness a ≠ I.witness d)
    (hcdCell : I.witness c ≠ I.witness d) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  let occupied : Finset (Fin 5) :=
    {I.witness a, I.witness c, I.witness d}
  have hoccupiedCard : occupied.card = 3 := by
    simp [occupied, hacCell, hadCell, hcdCell]
  let free : Finset (Fin 5) := Finset.univ \ occupied
  have hfreeCard : free.card = 2 := by
    dsimp [free]
    rw [Finset.card_sdiff_of_subset (Finset.subset_univ occupied)]
    simp [hoccupiedCard]
  obtain ⟨u, w, huw, hfree⟩ := Finset.card_eq_two.mp hfreeCard
  have huFree : u ∈ free := by rw [hfree]; simp
  have hwFree : w ∈ free := by rw [hfree]; simp
  have huOcc : u ∉ occupied := (Finset.mem_sdiff.mp huFree).2
  have hwOcc : w ∉ occupied := (Finset.mem_sdiff.mp hwFree).2
  have huA : u ≠ I.witness a := by
    intro h
    exact huOcc (by simp [occupied, h])
  have huC : u ≠ I.witness c := by
    intro h
    exact huOcc (by simp [occupied, h])
  have huD : u ≠ I.witness d := by
    intro h
    exact huOcc (by simp [occupied, h])
  have hbu : I.witness b ≠ u := by
    intro h
    exact huA (habCell.trans h).symm
  have hcu : I.witness c ≠ u := huC.symm
  have hdu : I.witness d ≠ u := huD.symm
  have hbcCell : I.witness b ≠ I.witness c := by
    intro h
    exact hacCell (habCell.trans h)
  have hbdCell : I.witness b ≠ I.witness d := by
    intro h
    exact hadCell (habCell.trans h)
  have hwA : w ≠ I.witness a := by
    intro h
    exact hwOcc (by simp [occupied, h])
  have hwC : w ≠ I.witness c := by
    intro h
    exact hwOcc (by simp [occupied, h])
  have hwD : w ≠ I.witness d := by
    intro h
    exact hwOcc (by simp [occupied, h])
  let owner : Fin m → Fin m := fun g ↦
    if g = a then a
    else if I.witness g = u then a
    else if I.witness g = I.witness c then c
    else if I.witness g = I.witness d then d
    else b
  have howner_anchor : ∀ g, owner g ∈ topFourAnchors m := by
    intro g
    simp only [owner]
    split
    · simpa [hanchors]
    split
    · simpa [hanchors]
    split
    · simpa [hanchors]
    split
    · simpa [hanchors]
    · simpa [hanchors]
  have howner_self : ∀ x ∈ topFourAnchors m, owner x = x := by
    intro x hx
    have hxCases : x = a ∨ x = b ∨ x = c ∨ x = d := by
      simpa [hanchors] using hx
    rcases hxCases with hxa | hxb | hxc | hxd
    · subst x
      simp [owner]
    · subst x
      simp [owner, hab.symm, hbu, hbcCell, hbdCell]
    · subst x
      simp [owner, hac.symm, hcu, hcdCell]
    · subst x
      simp [owner, had.symm, hdu, hcdCell.symm]
  have hvalue : ∀ x ∈ topFourAnchors m,
      1 ≤ bundleValue I.valuation
        (Finset.univ.filter fun g ↦ owner g = x) := by
    intro x hx
    have hxCases : x = a ∨ x = b ∨ x = c ∨ x = d := by
      simpa [hanchors] using hx
    rcases hxCases with hxa | hxb | hxc | hxd
    · subst x
      have hsubset : cell I.witness u ⊆
          Finset.univ.filter (fun g ↦ owner g = a) := by
        intro g hg
        have hgu : I.witness g = u := (mem_cell I.witness u g).mp hg
        have hga : g ≠ a := by
          intro h
          subst g
          exact huA hgu.symm
        simp [owner, hga, hgu]
      exact (by
        calc
          1 = bundleValue I.valuation (cell I.witness u) := (I.cell_unit u).symm
          _ ≤ _ := bundleValue_mono hsubset)
    · subst x
      have hsubset : cell I.witness w ⊆
          Finset.univ.filter (fun g ↦ owner g = b) := by
        intro g hg
        have hgw : I.witness g = w := (mem_cell I.witness w g).mp hg
        have hga : g ≠ a := by
          intro h
          subst g
          exact hwA hgw.symm
        simp [owner, hga, hgw, huw.symm, hwC, hwD]
      exact (by
        calc
          1 = bundleValue I.valuation (cell I.witness w) := (I.cell_unit w).symm
          _ ≤ _ := bundleValue_mono hsubset)
    · subst x
      have hsubset : cell I.witness (I.witness c) ⊆
          Finset.univ.filter (fun g ↦ owner g = c) := by
        intro g hg
        have hgc : I.witness g = I.witness c :=
          (mem_cell I.witness (I.witness c) g).mp hg
        have hga : g ≠ a := by
          intro h
          subst g
          exact hacCell hgc
        have hgu : I.witness g ≠ u := by
          intro h
          exact huC (h.symm.trans hgc)
        simpa only [Finset.mem_filter, Finset.mem_univ, true_and, owner,
          if_neg hga, if_neg hgu, if_pos hgc]
      exact (by
        calc
          1 = bundleValue I.valuation (cell I.witness (I.witness c)) :=
            (I.cell_unit (I.witness c)).symm
          _ ≤ _ := bundleValue_mono hsubset)
    · subst x
      have hsubset : cell I.witness (I.witness d) ⊆
          Finset.univ.filter (fun g ↦ owner g = d) := by
        intro g hg
        have hgd : I.witness g = I.witness d :=
          (mem_cell I.witness (I.witness d) g).mp hg
        have hga : g ≠ a := by
          intro h
          subst g
          exact hadCell hgd
        have hgu : I.witness g ≠ u := by
          intro h
          exact huD (h.symm.trans hgd)
        have hnotC : I.witness g ≠ I.witness c := by
          intro h
          exact hcdCell (h.symm.trans hgd)
        simpa only [Finset.mem_filter, Finset.mem_univ, true_and, owner,
          if_neg hga, if_neg hgu, if_neg hnotC, if_pos hgd]
      exact (by
        calc
          1 = bundleValue I.valuation (cell I.witness (I.witness d)) :=
            (I.cell_unit (I.witness d)).symm
          _ ≤ _ := bundleValue_mono hsubset)
  exact exists_initialCover_of_owner I P hlabels hresidual owner
    howner_anchor howner_self hvalue

/-- The ordered `2+2` witness pattern is repaired from the three free unit cells. -/
private theorem exists_initialCover_two_two_ordered {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hlabels : residualAnchorFinset P = topFourAnchors m)
    (hresidual : residualGoods P = (Finset.univ : Finset (Fin m)))
    (a b c d : Fin m)
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d)
    (hanchors : topFourAnchors m = {a, b, c, d})
    (habCell : I.witness a = I.witness b)
    (hcdCell : I.witness c = I.witness d)
    (hacCell : I.witness a ≠ I.witness c)
    (hsmallB : I.valuation b ≤ I.valuation a)
    (hsmallD : I.valuation d ≤ I.valuation c) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  have haAnchor : a ∈ topFourAnchors m := by rw [hanchors]; simp
  have hbAnchor : b ∈ topFourAnchors m := by rw [hanchors]; simp
  have hcAnchor : c ∈ topFourAnchors m := by rw [hanchors]; simp
  have hdAnchor : d ∈ topFourAnchors m := by rw [hanchors]; simp
  let occupied : Finset (Fin 5) := {I.witness a, I.witness c}
  have hoccupiedCard : occupied.card = 2 := by
    simp [occupied, hacCell]
  let free : Finset (Fin 5) := Finset.univ \ occupied
  have hfreeCard : free.card = 3 := by
    dsimp [free]
    rw [Finset.card_sdiff_of_subset (Finset.subset_univ occupied)]
    simp [hoccupiedCard]
  obtain ⟨u, v, w, huv, huw, hvw, hfree⟩ :=
    Finset.card_eq_three.mp hfreeCard
  have huFree : u ∈ free := by rw [hfree]; simp
  have hvFree : v ∈ free := by rw [hfree]; simp
  have hwFree : w ∈ free := by rw [hfree]; simp
  have huOcc : u ∉ occupied := (Finset.mem_sdiff.mp huFree).2
  have hvOcc : v ∉ occupied := (Finset.mem_sdiff.mp hvFree).2
  have hwOcc : w ∉ occupied := (Finset.mem_sdiff.mp hwFree).2
  have huA : u ≠ I.witness a := by
    intro h
    exact huOcc (by simp [occupied, h])
  have huC : u ≠ I.witness c := by
    intro h
    exact huOcc (by simp [occupied, h])
  have hvA : v ≠ I.witness a := by
    intro h
    exact hvOcc (by simp [occupied, h])
  have hvC : v ≠ I.witness c := by
    intro h
    exact hvOcc (by simp [occupied, h])
  have hwA : w ≠ I.witness a := by
    intro h
    exact hwOcc (by simp [occupied, h])
  have hwC : w ≠ I.witness c := by
    intro h
    exact hwOcc (by simp [occupied, h])
  let U := cell I.witness u
  let V := cell I.witness v
  let W := cell I.witness w
  let reservoir := (U ∪ V) ∪ W
  have hUV : Disjoint U V := by
    exact cell_disjoint_of_ne I.witness huv
  have hUW : Disjoint U W := by
    exact cell_disjoint_of_ne I.witness huw
  have hVW : Disjoint V W := by
    exact cell_disjoint_of_ne I.witness hvw
  have hUunit : bundleValue I.valuation U = 1 := I.cell_unit u
  have hVunit : bundleValue I.valuation V = 1 := I.cell_unit v
  have hWunit : bundleValue I.valuation W = 1 := I.cell_unit w
  have hreservoir_nonanchor : ∀ g ∈ reservoir, g ∉ topFourAnchors m := by
    intro g hg hgAnchor
    have hgCases : g = a ∨ g = b ∨ g = c ∨ g = d := by
      simpa [hanchors] using hgAnchor
    simp only [reservoir, Finset.mem_union] at hg
    rcases hg with (hgU | hgV) | hgW
    · have hgu : I.witness g = u := (mem_cell I.witness u g).mp hgU
      rcases hgCases with rfl | rfl | rfl | rfl
      · exact huA hgu.symm
      · exact huA (habCell.trans hgu).symm
      · exact huC hgu.symm
      · exact huC (hcdCell.trans hgu).symm
    · have hgv : I.witness g = v := (mem_cell I.witness v g).mp hgV
      rcases hgCases with rfl | rfl | rfl | rfl
      · exact hvA hgv.symm
      · exact hvA (habCell.trans hgv).symm
      · exact hvC hgv.symm
      · exact hvC (hcdCell.trans hgv).symm
    · have hgw : I.witness g = w := (mem_cell I.witness w g).mp hgW
      rcases hgCases with rfl | rfl | rfl | rfl
      · exact hwA hgw.symm
      · exact hwA (habCell.trans hgw).symm
      · exact hwC hgw.symm
      · exact hwC (hcdCell.trans hgw).symm
  have hitem : ∀ g ∈ reservoir,
      I.valuation g ≤ I.valuation I.capAnchor := by
    intro g hg
    exact I.nonanchor_le_cap (hreservoir_nonanchor g hg)
  have habSubset : {a, b} ⊆ cell I.witness (I.witness a) := by
    intro g hg
    have hcases : g = a ∨ g = b := by simpa using hg
    rcases hcases with hga | hgb
    · rw [hga]
      exact mem_own_cell I.witness a
    · rw [hgb]
      exact (mem_cell I.witness (I.witness a) b).mpr habCell.symm
  have hcdSubset : {c, d} ⊆ cell I.witness (I.witness c) := by
    intro g hg
    have hcases : g = c ∨ g = d := by simpa using hg
    rcases hcases with hgc | hgd
    · rw [hgc]
      exact mem_own_cell I.witness c
    · rw [hgd]
      exact (mem_cell I.witness (I.witness c) d).mpr hcdCell.symm
  have habUpper : I.valuation a + I.valuation b ≤ 1 := by
    have hmono := bundleValue_mono (v := I.valuation) habSubset
    rw [I.cell_unit (I.witness a)] at hmono
    simpa [bundleValue, hab] using hmono
  have hcdUpper : I.valuation c + I.valuation d ≤ 1 := by
    have hmono := bundleValue_mono (v := I.valuation) hcdSubset
    rw [I.cell_unit (I.witness c)] at hmono
    simpa [bundleValue, hcd] using hmono
  have hbHalf : I.valuation b ≤ 1 / 2 := by linarith
  have hdHalf : I.valuation d ≤ 1 / 2 := by linarith
  have hcapNonneg : 0 ≤ I.valuation I.capAnchor :=
    I.valuation.nonneg I.capAnchor
  have hcapB : I.valuation I.capAnchor ≤ I.valuation b :=
    I.cap_le_anchor hbAnchor
  have hcapD : I.valuation I.capAnchor ≤ I.valuation d :=
    I.cap_le_anchor hdAnchor
  have hcapHalf : I.valuation I.capAnchor ≤ 1 / 2 := hcapB.trans hbHalf
  obtain ⟨R⟩ := exists_fourDemandRepair I.valuation U V W
    (I.valuation I.capAnchor) (I.valuation b) (I.valuation d)
    hUV hUW hVW hUunit hVunit hWunit hcapNonneg hcapHalf
    (by simpa [reservoir] using hitem) hcapB hbHalf hcapD hdHalf
  have hxSubset : R.xPart ⊆ reservoir := by
    intro g hg
    change g ∈ (U ∪ V) ∪ W
    rw [← R.cover]
    exact Finset.mem_union_left _ (Finset.mem_union_left _ hg)
  have hnxSubset : R.oneMinusXPart ⊆ reservoir := by
    intro g hg
    change g ∈ (U ∪ V) ∪ W
    rw [← R.cover]
    exact Finset.mem_union_left _ (Finset.mem_union_right _ hg)
  have hzSubset : R.zPart ⊆ reservoir := by
    intro g hg
    change g ∈ (U ∪ V) ∪ W
    rw [← R.cover]
    exact Finset.mem_union_right _ (Finset.mem_union_left _ hg)
  have hnzSubset : R.oneMinusZPart ⊆ reservoir := by
    intro g hg
    change g ∈ (U ∪ V) ∪ W
    rw [← R.cover]
    exact Finset.mem_union_right _ (Finset.mem_union_right _ hg)
  have hreservoirNotA : ∀ g ∈ reservoir,
      I.witness g ≠ I.witness a := by
    intro g hg heq
    have hgCell : g ∈ cell I.witness (I.witness a) :=
      (mem_cell I.witness (I.witness a) g).mpr heq
    simp only [reservoir, Finset.mem_union] at hg
    rcases hg with (hgU | hgV) | hgW
    · exact huA ((mem_cell I.witness u g).mp hgU |>.symm.trans heq)
    · exact hvA ((mem_cell I.witness v g).mp hgV |>.symm.trans heq)
    · exact hwA ((mem_cell I.witness w g).mp hgW |>.symm.trans heq)
  have hreservoirNotC : ∀ g ∈ reservoir,
      I.witness g ≠ I.witness c := by
    intro g hg heq
    simp only [reservoir, Finset.mem_union] at hg
    rcases hg with (hgU | hgV) | hgW
    · exact huC ((mem_cell I.witness u g).mp hgU |>.symm.trans heq)
    · exact hvC ((mem_cell I.witness v g).mp hgV |>.symm.trans heq)
    · exact hwC ((mem_cell I.witness w g).mp hgW |>.symm.trans heq)
  let owner : Fin m → Fin m := fun g ↦
    if g = b then b
    else if g = d then d
    else if I.witness g = I.witness a then a
    else if I.witness g = I.witness c then c
    else if g ∈ R.xPart then a
    else if g ∈ R.oneMinusXPart then b
    else if g ∈ R.zPart then c
    else d
  have howner_anchor : ∀ g, owner g ∈ topFourAnchors m := by
    intro g
    simp only [owner]
    split
    · exact hbAnchor
    split
    · exact hdAnchor
    split
    · exact haAnchor
    split
    · exact hcAnchor
    split
    · exact haAnchor
    split
    · exact hbAnchor
    split
    · exact hcAnchor
    · exact hdAnchor
  have howner_self : ∀ x ∈ topFourAnchors m, owner x = x := by
    intro x hx
    have hxCases : x = a ∨ x = b ∨ x = c ∨ x = d := by
      simpa [hanchors] using hx
    rcases hxCases with hxa | hxb | hxc | hxd
    · subst x
      simp [owner, hab, had]
    · subst x
      simp [owner]
    · subst x
      simp [owner, hbc.symm, hcd, hacCell.symm]
    · subst x
      simp [owner, hbd.symm]
  have hvalue : ∀ x ∈ topFourAnchors m,
      1 ≤ bundleValue I.valuation
        (Finset.univ.filter fun g ↦ owner g = x) := by
    intro x hx
    have hxCases : x = a ∨ x = b ∨ x = c ∨ x = d := by
      simpa [hanchors] using hx
    rcases hxCases with hxa | hxb | hxc | hxd
    · subst x
      let core := cell I.witness (I.witness a) \ {b}
      let source := core ∪ R.xPart
      have hbCell : b ∈ cell I.witness (I.witness a) :=
        (mem_cell I.witness (I.witness a) b).mpr habCell.symm
      have hcoreValue :
          bundleValue I.valuation core = 1 - I.valuation b := by
        dsimp [core]
        rw [bundleValue_sdiff_eq_sub I.valuation
          (Finset.singleton_subset_iff.mpr hbCell)]
        simp [I.cell_unit (I.witness a)]
      have hcoreRepair : Disjoint core R.xPart := by
        rw [Finset.disjoint_left]
        intro g hgcore hgrep
        have hgcell : I.witness g = I.witness a :=
          (mem_cell I.witness (I.witness a) g).mp
            (Finset.mem_sdiff.mp hgcore).1
        exact hreservoirNotA g (hxSubset hgrep) hgcell
      have hsourceValue : 1 ≤ bundleValue I.valuation source := by
        change 1 ≤ bundleValue I.valuation (core ∪ R.xPart)
        rw [bundleValue_union I.valuation hcoreRepair, hcoreValue]
        linarith [R.x_value]
      have hsourceSubset : source ⊆
          Finset.univ.filter (fun g ↦ owner g = a) := by
        intro g hg
        rcases Finset.mem_union.mp hg with hgcore | hgrep
        · have hparts := Finset.mem_sdiff.mp hgcore
          have hgb : g ≠ b := by
            intro h
            exact hparts.2 (by simp [h])
          have hga : I.witness g = I.witness a :=
            (mem_cell I.witness (I.witness a) g).mp hparts.1
          have hgd : g ≠ d := by
            intro h
            subst g
            exact hacCell (hcdCell.trans hga).symm
          simp [owner, hgb, hgd, hga]
        · have hgres := hxSubset hgrep
          have hgb : g ≠ b := by
            intro h
            subst g
            exact hreservoir_nonanchor b hgres hbAnchor
          have hgd : g ≠ d := by
            intro h
            subst g
            exact hreservoir_nonanchor d hgres hdAnchor
          have hna := hreservoirNotA g hgres
          have hnc := hreservoirNotC g hgres
          simp [owner, hgb, hgd, hna, hnc, hgrep]
      exact hsourceValue.trans (bundleValue_mono hsourceSubset)
    · subst x
      let source := {b} ∪ R.oneMinusXPart
      have hdisjoint : Disjoint ({b} : Finset (Fin m)) R.oneMinusXPart := by
        rw [Finset.disjoint_singleton_left]
        intro hbmem
        exact hreservoir_nonanchor b (hnxSubset hbmem) hbAnchor
      have hsourceValue : 1 ≤ bundleValue I.valuation source := by
        change 1 ≤ bundleValue I.valuation ({b} ∪ R.oneMinusXPart)
        rw [bundleValue_union I.valuation hdisjoint]
        simp only [bundleValue_singleton]
        linarith [R.oneMinusX_value]
      have hsourceSubset : source ⊆
          Finset.univ.filter (fun g ↦ owner g = b) := by
        intro g hg
        rcases Finset.mem_union.mp hg with hgb | hgrep
        · have : g = b := Finset.mem_singleton.mp hgb
          subst g
          simp [owner]
        · have hgres := hnxSubset hgrep
          have hgb : g ≠ b := by
            intro h
            subst g
            exact hreservoir_nonanchor b hgres hbAnchor
          have hgd : g ≠ d := by
            intro h
            subst g
            exact hreservoir_nonanchor d hgres hdAnchor
          have hna := hreservoirNotA g hgres
          have hnc := hreservoirNotC g hgres
          have hnotX : g ∉ R.xPart := by
            intro hxmem
            exact Finset.disjoint_left.mp R.x_disjoint hxmem hgrep
          simp [owner, hgb, hgd, hna, hnc, hnotX, hgrep]
      exact hsourceValue.trans (bundleValue_mono hsourceSubset)
    · subst x
      let core := cell I.witness (I.witness c) \ {d}
      let source := core ∪ R.zPart
      have hdCell : d ∈ cell I.witness (I.witness c) :=
        (mem_cell I.witness (I.witness c) d).mpr hcdCell.symm
      have hcoreValue :
          bundleValue I.valuation core = 1 - I.valuation d := by
        dsimp [core]
        rw [bundleValue_sdiff_eq_sub I.valuation
          (Finset.singleton_subset_iff.mpr hdCell)]
        simp [I.cell_unit (I.witness c)]
      have hcoreRepair : Disjoint core R.zPart := by
        rw [Finset.disjoint_left]
        intro g hgcore hgrep
        have hgcell : I.witness g = I.witness c :=
          (mem_cell I.witness (I.witness c) g).mp
            (Finset.mem_sdiff.mp hgcore).1
        exact hreservoirNotC g (hzSubset hgrep) hgcell
      have hsourceValue : 1 ≤ bundleValue I.valuation source := by
        change 1 ≤ bundleValue I.valuation (core ∪ R.zPart)
        rw [bundleValue_union I.valuation hcoreRepair, hcoreValue]
        linarith [R.z_value]
      have hsourceSubset : source ⊆
          Finset.univ.filter (fun g ↦ owner g = c) := by
        intro g hg
        rcases Finset.mem_union.mp hg with hgcore | hgrep
        · have hparts := Finset.mem_sdiff.mp hgcore
          have hgd : g ≠ d := by
            intro h
            exact hparts.2 (by simp [h])
          have hgc : I.witness g = I.witness c :=
            (mem_cell I.witness (I.witness c) g).mp hparts.1
          have hgb : g ≠ b := by
            intro h
            subst g
            exact hacCell (habCell.trans hgc)
          have hna : I.witness g ≠ I.witness a := by
            intro h
            exact hacCell (h.symm.trans hgc)
          simpa only [Finset.mem_filter, Finset.mem_univ, true_and, owner,
            if_neg hgb, if_neg hgd, if_neg hna, if_pos hgc]
        · have hgres := hzSubset hgrep
          have hgb : g ≠ b := by
            intro h
            subst g
            exact hreservoir_nonanchor b hgres hbAnchor
          have hgd : g ≠ d := by
            intro h
            subst g
            exact hreservoir_nonanchor d hgres hdAnchor
          have hna := hreservoirNotA g hgres
          have hnc := hreservoirNotC g hgres
          have hnotX : g ∉ R.xPart := by
            intro hxmem
            exact Finset.disjoint_left.mp R.pair_groups_disjoint
              (Finset.mem_union_left _ hxmem) (Finset.mem_union_left _ hgrep)
          have hnotNX : g ∉ R.oneMinusXPart := by
            intro hnxmem
            exact Finset.disjoint_left.mp R.pair_groups_disjoint
              (Finset.mem_union_right _ hnxmem) (Finset.mem_union_left _ hgrep)
          simp [owner, hgb, hgd, hna, hnc, hnotX, hnotNX, hgrep]
      exact hsourceValue.trans (bundleValue_mono hsourceSubset)
    · subst x
      let source := {d} ∪ R.oneMinusZPart
      have hdisjoint : Disjoint ({d} : Finset (Fin m)) R.oneMinusZPart := by
        rw [Finset.disjoint_singleton_left]
        intro hdmem
        exact hreservoir_nonanchor d (hnzSubset hdmem) hdAnchor
      have hsourceValue : 1 ≤ bundleValue I.valuation source := by
        change 1 ≤ bundleValue I.valuation ({d} ∪ R.oneMinusZPart)
        rw [bundleValue_union I.valuation hdisjoint]
        simp only [bundleValue_singleton]
        linarith [R.oneMinusZ_value]
      have hsourceSubset : source ⊆
          Finset.univ.filter (fun g ↦ owner g = d) := by
        intro g hg
        rcases Finset.mem_union.mp hg with hgd | hgrep
        · have : g = d := Finset.mem_singleton.mp hgd
          subst g
          simp [owner, hbd.symm]
        · have hgres := hnzSubset hgrep
          have hgb : g ≠ b := by
            intro h
            subst g
            exact hreservoir_nonanchor b hgres hbAnchor
          have hgd : g ≠ d := by
            intro h
            subst g
            exact hreservoir_nonanchor d hgres hdAnchor
          have hna := hreservoirNotA g hgres
          have hnc := hreservoirNotC g hgres
          have hnotX : g ∉ R.xPart := by
            intro hxmem
            exact Finset.disjoint_left.mp R.pair_groups_disjoint
              (Finset.mem_union_left _ hxmem) (Finset.mem_union_right _ hgrep)
          have hnotNX : g ∉ R.oneMinusXPart := by
            intro hnxmem
            exact Finset.disjoint_left.mp R.pair_groups_disjoint
              (Finset.mem_union_right _ hnxmem) (Finset.mem_union_right _ hgrep)
          have hnotZ : g ∉ R.zPart := by
            intro hzmem
            exact Finset.disjoint_left.mp R.z_disjoint hzmem hgrep
          simp [owner, hgb, hgd, hna, hnc, hnotX, hnotNX, hnotZ, hgrep]
      exact hsourceValue.trans (bundleValue_mono hsourceSubset)
  exact exists_initialCover_of_owner I P hlabels hresidual owner
    howner_anchor howner_self hvalue

/-- Orient the two colliding pairs so the smaller anchor is used as the demand. -/
private theorem exists_initialCover_two_two {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hlabels : residualAnchorFinset P = topFourAnchors m)
    (hresidual : residualGoods P = (Finset.univ : Finset (Fin m)))
    (a b c d : Fin m)
    (hab : a ≠ b) (hac : a ≠ c) (had : a ≠ d)
    (hbc : b ≠ c) (hbd : b ≠ d) (hcd : c ≠ d)
    (hanchors : topFourAnchors m = {a, b, c, d})
    (habCell : I.witness a = I.witness b)
    (hcdCell : I.witness c = I.witness d)
    (hacCell : I.witness a ≠ I.witness c) :
    Nonempty (AnchorResidualCover I P) := by
  have hbcCell : I.witness b ≠ I.witness c := by
    intro h
    exact hacCell (habCell.trans h)
  have hadCell : I.witness a ≠ I.witness d := by
    intro h
    exact hacCell (h.trans hcdCell.symm)
  have hbdCell : I.witness b ≠ I.witness d := by
    intro h
    exact hbcCell (h.trans hcdCell.symm)
  rcases le_total (I.valuation b) (I.valuation a) with hba | habv
  · rcases le_total (I.valuation d) (I.valuation c) with hdc | hcdv
    · exact exists_initialCover_two_two_ordered I P hlabels hresidual
        a b c d hab hac had hbc hbd hcd hanchors habCell hcdCell
        hacCell hba hdc
    · exact exists_initialCover_two_two_ordered I P hlabels hresidual
        a b d c hab had hac hbd hbc hcd.symm
        (by
          rw [hanchors]
          ext g
          simp [or_comm, or_left_comm, or_assoc])
        habCell hcdCell.symm hadCell hba hcdv
  · rcases le_total (I.valuation d) (I.valuation c) with hdc | hcdv
    · exact exists_initialCover_two_two_ordered I P hlabels hresidual
        b a c d hab.symm hbc hbd hac had hcd
        (by
          rw [hanchors]
          ext g
          simp [or_comm, or_left_comm, or_assoc])
        habCell.symm hcdCell hbcCell habv hdc
    · exact exists_initialCover_two_two_ordered I P hlabels hresidual
        b a d c hab.symm hbd hbc had hac hcd.symm
        (by
          rw [hanchors]
          ext g
          simp [or_comm, or_left_comm, or_assoc])
        habCell.symm hcdCell.symm hbdCell habv hcdv

/-- The initial four-cover in the high fourth-rank regime. -/
private theorem exists_initialCover_highCap {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i))
    (hcard : (assignedAgents P).card = 0)
    (hcap : 1 / 3 < I.valuation I.capAnchor) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  have hassignedEmpty : assignedAgents P = ∅ := Finset.card_eq_zero.mp hcard
  have husedEmpty : usedGoods P = ∅ :=
    usedGoods_eq_empty_of_assignedAgents_eq_empty P hassignedEmpty
  have hresidual : residualGoods P = (Finset.univ : Finset (Fin m)) := by
    have hcover := usedGoods_union_residualGoods P
    rw [husedEmpty, Finset.empty_union] at hcover
    exact hcover
  have hlabels : residualAnchorFinset P = topFourAnchors m := by
    rw [residualAnchorFinset_eq_sdiff, husedEmpty]
    simp
  let f : ↥(topFourAnchors m) → Fin 5 :=
    fun x ↦ I.witness x.1
  by_cases hinj : Function.Injective f
  · exact exists_initialCover_of_injective_witness I P hlabels hresidual
      (by simpa [f] using hinj)
  · have hcollision :
        ∃ x y : ↥(topFourAnchors m), x ≠ y ∧ f x = f y := by
      by_contra hnone
      apply hinj
      intro x y hxy
      by_contra hne
      exact hnone ⟨x, y, hne, hxy⟩
    obtain ⟨x, y, hxy, hxyCell⟩ := hcollision
    let a : Fin m := x.1
    let b : Fin m := y.1
    have haAnchor : a ∈ topFourAnchors m := x.2
    have hbAnchor : b ∈ topFourAnchors m := y.2
    have hab : a ≠ b := by
      intro h
      exact hxy (Subtype.ext h)
    have habCell : I.witness a = I.witness b := by
      simpa [f, a, b] using hxyCell
    let remaining : Finset (Fin m) := topFourAnchors m \ {a, b}
    have habSubset : {a, b} ⊆ topFourAnchors m := by
      intro g hg
      have hcases : g = a ∨ g = b := by simpa using hg
      rcases hcases with hga | hgb
      · rw [hga]
        exact haAnchor
      · rw [hgb]
        exact hbAnchor
    have hremainingCard : remaining.card = 2 := by
      change (topFourAnchors m \ {a, b}).card = 2
      rw [Finset.card_sdiff_of_subset habSubset, I.card_topFourAnchors]
      simp [hab]
    obtain ⟨c, d, hcd, hremaining⟩ := Finset.card_eq_two.mp hremainingCard
    have hcRemaining : c ∈ remaining := by rw [hremaining]; simp
    have hdRemaining : d ∈ remaining := by rw [hremaining]; simp
    have hcAnchor : c ∈ topFourAnchors m :=
      (Finset.mem_sdiff.mp hcRemaining).1
    have hdAnchor : d ∈ topFourAnchors m :=
      (Finset.mem_sdiff.mp hdRemaining).1
    have hcNotPair : c ∉ {a, b} := (Finset.mem_sdiff.mp hcRemaining).2
    have hdNotPair : d ∉ {a, b} := (Finset.mem_sdiff.mp hdRemaining).2
    have hac : a ≠ c := by
      intro h
      exact hcNotPair (by simp [h])
    have had : a ≠ d := by
      intro h
      exact hdNotPair (by simp [h])
    have hbc : b ≠ c := by
      intro h
      exact hcNotPair (by simp [h])
    have hbd : b ≠ d := by
      intro h
      exact hdNotPair (by simp [h])
    have hanchors : topFourAnchors m = {a, b, c, d} := by
      calc
        topFourAnchors m = {a, b} ∪ remaining :=
          (Finset.union_sdiff_of_subset habSubset).symm
        _ = {a, b, c, d} := by
          rw [hremaining]
          ext g
          simp [or_comm, or_left_comm, or_assoc]
    have hacCell : I.witness a ≠ I.witness c := by
      intro h
      exact I.no_three_anchors_same_cell hcap haAnchor hbAnchor hcAnchor
        hab hac hbc ⟨habCell, h⟩
    have hadCell : I.witness a ≠ I.witness d := by
      intro h
      exact I.no_three_anchors_same_cell hcap haAnchor hbAnchor hdAnchor
        hab had hbd ⟨habCell, h⟩
    by_cases hcdCell : I.witness c = I.witness d
    · exact exists_initialCover_two_two I P hlabels hresidual
        a b c d hab hac had hbc hbd hcd hanchors
        habCell hcdCell hacCell
    · exact exists_initialCover_two_one_one I P hlabels hresidual
        a b c d hab hac had hbc hbd hcd hanchors
        habCell hacCell hadCell hcdCell

/-- Every strictly rejected balanced partial allocation has a residual anchor cover. -/
theorem exists_anchorResidualCover {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i))
    (hreject : ∀ i : Fin 4, i ∈ assignedAgents P →
      bundleValue I.valuation (partialBundle P i) < 1)
    (hactive : ∃ i : Fin 4, i ∉ assignedAgents P) :
    Nonempty (AnchorResidualCover I P) := by
  classical
  obtain ⟨i, hi⟩ := hactive
  have hcardLe : (assignedAgents P).card ≤ 4 := by
    have hsubset : assignedAgents P ⊆ (Finset.univ : Finset (Fin 4)) :=
      Finset.subset_univ _
    simpa using Finset.card_le_card hsubset
  have hcardLt : (assignedAgents P).card < 4 := by
    by_contra hnot
    have hcardEq : (assignedAgents P).card = 4 := by omega
    have hinsertSubset : insert i (assignedAgents P) ⊆
        (Finset.univ : Finset (Fin 4)) := Finset.subset_univ _
    have hinsertCard := Finset.card_le_card hinsertSubset
    rw [Finset.card_insert_of_notMem hi, hcardEq] at hinsertCard
    simp at hinsertCard
  have hcases :
      (assignedAgents P).card = 0 ∨
      (assignedAgents P).card = 1 ∨
      (assignedAgents P).card = 2 ∨
      (assignedAgents P).card = 3 := by
    omega
  rcases hcases with hzero | hone | htwo | hthree
  · by_cases hcap : I.valuation I.capAnchor ≤ 1 / 3
    · exact exists_initialCover_lowCap I P hbalanced hzero hcap
    · exact exists_initialCover_highCap I P hbalanced hzero
        (lt_of_not_ge hcap)
  · exact exists_anchorCover_card_one_assigned I P hbalanced hreject hone
  · exact exists_anchorCover_card_two_assigned I P hbalanced hreject htwo
  · exact exists_anchorCover_card_three_assigned I P hbalanced hreject hthree

/--
Residual reasonableness, indexed by the active-agent subtype.

The bundles form a complete partition of the residual goods, are balanced,
and each has divider value at least one.  No residual good is discarded.
-/
theorem exists_residualProposal {m : ℕ}
    (I : OrderedUnitInstance m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hbalanced : ∀ i : Fin 4, i ∈ assignedAgents P →
      IsBalanced (partialBundle P i))
    (hreject : ∀ i : Fin 4, i ∈ assignedAgents P →
      bundleValue I.valuation (partialBundle P i) < 1)
    (hactive : ∃ i : Fin 4, i ∉ assignedAgents P) :
    Nonempty (ResidualProposal I P) := by
  obtain ⟨C⟩ := exists_anchorResidualCover I P hbalanced hreject hactive
  exact ⟨C.toResidualProposal (activeEquivResidualAnchors I P hbalanced)⟩

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/Definitions.lean <==
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Data.Finset.Union
import Mathlib.Data.Real.Basic

/-!
# Finite additive-goods semantics for ordinal MMS

This module fixes the semantic surface used by the four-agent 1-out-of-5 MMS
formalization.  Goods form an arbitrary finite type.  Item values are real and
nonnegative, and bundle values are their finite sums.

An ordered `d`-partition is represented by a labeling `G → Fin d`.  This is
intentional: every good belongs to exactly one labeled cell and cells may be empty,
matching the maximin-share definition.  Complete allocations use the same
representation with recipient labels.
-/

namespace EconHarness.OrdinalMMS

open scoped BigOperators

universe u

/-- A nonnegative additive valuation is determined by its values on individual goods. -/
structure Valuation (G : Type u) where
  /-- Cardinal value of one good. -/
  itemValue : G → ℝ
  /-- Goods have nonnegative value. -/
  nonneg : ∀ g, 0 ≤ itemValue g

instance {G : Type u} : CoeFun (Valuation G) (fun _ => G → ℝ) :=
  ⟨Valuation.itemValue⟩

@[ext]
theorem Valuation.ext {G : Type u} {v w : Valuation G}
    (h : ∀ g, v g = w g) : v = w := by
  cases v with
  | mk vf hv =>
      cases w with
      | mk wf hw =>
          simp only [mk.injEq]
          funext g
          exact h g

/-- Value of a finite bundle under an additive valuation. -/
def bundleValue {G : Type u} (v : Valuation G) (S : Finset G) : ℝ :=
  ∑ g ∈ S, v g

@[simp]
theorem bundleValue_empty {G : Type u} (v : Valuation G) :
    bundleValue v ∅ = 0 := by
  simp [bundleValue]

@[simp]
theorem bundleValue_singleton {G : Type u} [DecidableEq G]
    (v : Valuation G) (g : G) :
    bundleValue v {g} = v g := by
  simp [bundleValue]

/-- Every bundle has nonnegative value. -/
theorem bundleValue_nonneg {G : Type u} (v : Valuation G) (S : Finset G) :
    0 ≤ bundleValue v S := by
  exact Finset.sum_nonneg fun g _ => v.nonneg g

/-- Nonnegative additive values are monotone under bundle inclusion. -/
theorem bundleValue_mono {G : Type u} {v : Valuation G} {S T : Finset G}
    (hST : S ⊆ T) :
    bundleValue v S ≤ bundleValue v T := by
  exact Finset.sum_le_sum_of_subset_of_nonneg hST fun g _ _ => v.nonneg g

/-- Values add across disjoint bundles. -/
theorem bundleValue_union {G : Type u} [DecidableEq G]
    (v : Valuation G) {S T : Finset G} (hST : Disjoint S T) :
    bundleValue v (S ∪ T) = bundleValue v S + bundleValue v T := by
  exact Finset.sum_union hST

/-- An ordered `d`-partition, allowing empty labeled cells. -/
abbrev DPartition (G : Type u) (d : ℕ) := G → Fin d

/-- A complete integral allocation to `n` labeled recipients. -/
abbrev Allocation (G : Type u) (n : ℕ) := G → Fin n

/-- The cell with label `k` in an ordered partition. -/
def cell {G : Type u} [Fintype G] [DecidableEq G] {d : ℕ}
    (p : DPartition G d) (k : Fin d) : Finset G :=
  Finset.univ.filter fun g => p g = k

@[simp]
theorem mem_cell {G : Type u} [Fintype G] [DecidableEq G] {d : ℕ}
    (p : DPartition G d) (k : Fin d) (g : G) :
    g ∈ cell p k ↔ p g = k := by
  simp [cell]

@[simp]
theorem mem_own_cell {G : Type u} [Fintype G] [DecidableEq G] {d : ℕ}
    (p : DPartition G d) (g : G) :
    g ∈ cell p (p g) := by
  simp

/-- Distinct labels select disjoint cells. -/
theorem cell_disjoint_of_ne {G : Type u} [Fintype G] [DecidableEq G] {d : ℕ}
    (p : DPartition G d) {i j : Fin d} (hij : i ≠ j) :
    Disjoint (cell p i) (cell p j) := by
  rw [Finset.disjoint_left]
  intro g hgi hgj
  exact hij ((mem_cell p i g).mp hgi |>.symm.trans ((mem_cell p j g).mp hgj))

/-- The union of all labeled cells is the whole finite goods type. -/
theorem biUnion_cells_eq_univ {G : Type u} [Fintype G] [DecidableEq G] {d : ℕ}
    [NeZero d] (p : DPartition G d) :
    Finset.univ.biUnion (cell p) = (Finset.univ : Finset G) := by
  ext g
  simp [cell]

/-- The goods owned by recipient `i`. -/
def ownerBundle {G : Type u} [Fintype G] [DecidableEq G] {n : ℕ}
    (A : Allocation G n) (i : Fin n) : Finset G :=
  cell A i

@[simp]
theorem mem_ownerBundle {G : Type u} [Fintype G] [DecidableEq G] {n : ℕ}
    (A : Allocation G n) (i : Fin n) (g : G) :
    g ∈ ownerBundle A i ↔ A g = i := by
  simp [ownerBundle]

/-- Every good belongs to the bundle of its unique owner. -/
@[simp]
theorem mem_ownerBundle_self {G : Type u} [Fintype G] [DecidableEq G] {n : ℕ}
    (A : Allocation G n) (g : G) :
    g ∈ ownerBundle A (A g) := by
  simp [ownerBundle]

/-- Distinct recipients receive disjoint bundles. -/
theorem ownerBundle_disjoint_of_ne {G : Type u} [Fintype G] [DecidableEq G] {n : ℕ}
    (A : Allocation G n) {i j : Fin n} (hij : i ≠ j) :
    Disjoint (ownerBundle A i) (ownerBundle A j) := by
  exact cell_disjoint_of_ne A hij

/-- A complete allocation's recipient bundles cover every good. -/
theorem biUnion_ownerBundles_eq_univ {G : Type u} [Fintype G] [DecidableEq G] {n : ℕ}
    [NeZero n] (A : Allocation G n) :
    Finset.univ.biUnion (ownerBundle A) = (Finset.univ : Finset G) := by
  exact biUnion_cells_eq_univ A

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/FiniteMMS.lean <==
import EconHarness.OrdinalMMS.Definitions
import Mathlib.Data.Fintype.Pi
import Mathlib.Data.Finset.Lattice.Fold

/-!
# Finite maximin shares

The one-out-of-`d` maximin share is defined by finite infimum and supremum over
labeled partitions.  Both extrema therefore come with attaining witnesses; no
topological supremum or informal averaging convention enters the definition.
-/

namespace EconHarness.OrdinalMMS

open scoped BigOperators

universe u

noncomputable section

variable {G : Type u} [Fintype G] [DecidableEq G]

/-- Total value of all goods. -/
def totalValue (v : Valuation G) : ℝ :=
  bundleValue v Finset.univ

/-- The least cell value of one ordered `d`-partition. -/
def partitionScore {d : ℕ} [NeZero d] (v : Valuation G) (p : DPartition G d) : ℝ :=
  (Finset.univ : Finset (Fin d)).inf' Finset.univ_nonempty fun k =>
    bundleValue v (cell p k)

/-- Agent's 1-out-of-`d` maximin share. -/
def mms (d : ℕ) [NeZero d] (v : Valuation G) : ℝ :=
  (Finset.univ : Finset (DPartition G d)).sup' Finset.univ_nonempty fun p =>
    partitionScore v p

/-- A partition score is no larger than any of its cell values. -/
theorem partitionScore_le_cellValue {d : ℕ} [NeZero d]
    (v : Valuation G) (p : DPartition G d) (k : Fin d) :
    partitionScore v p ≤ bundleValue v (cell p k) := by
  exact Finset.inf'_le _ (Finset.mem_univ k)

/-- A common lower bound on all cells is a lower bound on the partition score. -/
theorem le_partitionScore {d : ℕ} [NeZero d]
    (v : Valuation G) (p : DPartition G d) {x : ℝ}
    (h : ∀ k : Fin d, x ≤ bundleValue v (cell p k)) :
    x ≤ partitionScore v p := by
  rw [partitionScore, Finset.le_inf'_iff]
  intro k _
  exact h k

/-- Every partition score is nonnegative. -/
theorem partitionScore_nonneg {d : ℕ} [NeZero d]
    (v : Valuation G) (p : DPartition G d) :
    0 ≤ partitionScore v p := by
  apply le_partitionScore
  intro k
  exact bundleValue_nonneg v (cell p k)

/-- Every displayed partition gives a lower bound on MMS. -/
theorem partitionScore_le_mms {d : ℕ} [NeZero d]
    (v : Valuation G) (p : DPartition G d) :
    partitionScore v p ≤ mms d v := by
  exact Finset.le_sup' _ (Finset.mem_univ p)

/-- The finite MMS maximum is attained by an ordered partition. -/
theorem exists_partitionScore_eq_mms (d : ℕ) [NeZero d] (v : Valuation G) :
    ∃ p : DPartition G d, partitionScore v p = mms d v := by
  obtain ⟨p, _, hp⟩ :=
    Finset.exists_mem_eq_sup'
      (s := (Finset.univ : Finset (DPartition G d)))
      Finset.univ_nonempty (fun q => partitionScore v q)
  exact ⟨p, hp.symm⟩

/-- MMS is nonnegative. -/
theorem mms_nonneg (d : ℕ) [NeZero d] (v : Valuation G) :
    0 ≤ mms d v := by
  obtain ⟨p, hp⟩ := exists_partitionScore_eq_mms d v
  rw [← hp]
  exact partitionScore_nonneg v p

/-- Summing all cell values of a labeled partition recovers total value. -/
theorem sum_cellValues_eq_total {d : ℕ} [NeZero d]
    (v : Valuation G) (p : DPartition G d) :
    (∑ k : Fin d, bundleValue v (cell p k)) = totalValue v := by
  classical
  simpa [bundleValue, cell, totalValue] using
    (Finset.sum_fiberwise_eq_sum_filter
      (Finset.univ : Finset G) (Finset.univ : Finset (Fin d)) p (fun g => v g))

/-- A partition's least cell is at most its average cell value. -/
theorem partitionScore_le_total_div {d : ℕ} [NeZero d]
    (v : Valuation G) (p : DPartition G d) :
    partitionScore v p ≤ totalValue v / d := by
  have hsum : (d : ℝ) * partitionScore v p ≤ totalValue v := by
    calc
      (d : ℝ) * partitionScore v p = ∑ _k : Fin d, partitionScore v p := by simp
      _ ≤ ∑ k : Fin d, bundleValue v (cell p k) := by
        exact Finset.sum_le_sum fun k _ => partitionScore_le_cellValue v p k
      _ = totalValue v := sum_cellValues_eq_total v p
  have hd : (0 : ℝ) < d := by
    exact Nat.cast_pos.mpr (NeZero.pos d)
  exact (le_div_iff₀ hd).2 (by simpa [mul_comm] using hsum)

/-- The 1-out-of-`d` MMS is at most total value divided by `d`. -/
theorem mms_le_total_div (d : ℕ) [NeZero d] (v : Valuation G) :
    mms d v ≤ totalValue v / d := by
  obtain ⟨p, hp⟩ := exists_partitionScore_eq_mms d v
  rw [← hp]
  exact partitionScore_le_total_div v p

/-- Merge the last two labels of an `(n+2)`-partition. -/
def mergeLastLabel {n : ℕ} : Fin (n + 2) → Fin (n + 1) :=
  Fin.lastCases (Fin.last n) id

@[simp]
theorem mergeLastLabel_castSucc {n : ℕ} (k : Fin (n + 1)) :
    mergeLastLabel k.castSucc = k := by
  simp [mergeLastLabel]

@[simp]
theorem mergeLastLabel_last {n : ℕ} :
    mergeLastLabel (Fin.last (n + 1)) = Fin.last n := by
  simp [mergeLastLabel]

/-- Merging the last two cells cannot decrease the score of a partition. -/
theorem partitionScore_le_mergeLast {n : ℕ}
    (v : Valuation G) (p : DPartition G (n + 2)) :
    partitionScore v p ≤ partitionScore v (mergeLastLabel ∘ p) := by
  apply le_partitionScore
  intro k
  have hsubset : cell p k.castSucc ⊆ cell (mergeLastLabel ∘ p) k := by
    intro g hg
    rw [mem_cell] at hg ⊢
    simp [hg]
  exact (partitionScore_le_cellValue v p k.castSucc).trans
    (bundleValue_mono hsubset)

/-- Denominator monotonicity: 1-out-of-`(n+1)` is at least 1-out-of-`(n+2)`. -/
theorem mms_succ_le_mms {n : ℕ} (v : Valuation G) :
    mms (n + 2) v ≤ mms (n + 1) v := by
  obtain ⟨p, hp⟩ := exists_partitionScore_eq_mms (n + 2) v
  rw [← hp]
  exact (partitionScore_le_mergeLast v p).trans
    (partitionScore_le_mms v (mergeLastLabel ∘ p))

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/FourAgentOneOfFive.lean <==
import EconHarness.OrdinalMMS.PickingSequence
import EconHarness.OrdinalMMS.Preparation
import EconHarness.OrdinalMMS.OrderedCore
import EconHarness.OrdinalMMS.Statement

/-!
# Four-agent one-out-of-five MMS theorem

This module first isolates the already-checked semantic assembly from the
remaining ordered combinatorial core.  The final premise-free theorem will
apply that assembly to the extremal Lone Divider theorem proved in
`LoneDivider`.
-/

namespace EconHarness.OrdinalMMS

universe u

noncomputable section

/-- Exact statement of the ordered mixed-target combinatorial core. -/
def OrderedUnitAllocationExistence : Prop :=
  ∀ (m : ℕ) (O : OrderedUnitProfile m),
    ∃ A : Allocation (Fin m) 4,
      ∀ i : Fin 4, i ∈ O.positive →
        1 ≤ bundleValue (O.valuation i) (ownerBundle A i)

/--
Semantic assembly: the ordered unit theorem implies the original arbitrary
finite-goods theorem.  This theorem has no specialized fair-division premise;
its single hypothesis is exactly the novel ordered combinatorial core that the
next implementation layer discharges.
-/
theorem fourAgent_oneOfFive_of_orderedCore
    (hcore : OrderedUnitAllocationExistence) : FourAgentOneOfFive.{u} := by
  intro G _ _ V
  let O := preparedOrderedProfile V
  obtain ⟨A, hA⟩ := hcore (Fintype.card G) O
  obtain ⟨B, hB⟩ :=
    exists_transferredAllocation
      (normalizedProfile V) (preparedRankings V) A
  refine ⟨B, ?_⟩
  intro i
  by_cases hi : i ∈ positiveAgents V
  · have hordered :
        1 ≤ bundleValue (preparedOrderedValuations V i) (ownerBundle A i) := by
      simpa [O] using hA i hi
    have htransfer :
        bundleValue (preparedOrderedValuations V i) (ownerBundle A i) ≤
          bundleValue (normalizedProfile V i) (ownerBundle B i) := by
      simpa [preparedOrderedValuations] using hB i
    have hone : 1 ≤ bundleValue (normalizedProfile V i) (ownerBundle B i) :=
      hordered.trans htransfer
    exact original_mms_le_bundle_of_one_le_normalized V i
      ((mem_positiveAgents_iff V i).mp hi) (ownerBundle B i) hone
  · have hnotpos : ¬0 < mms 5 (V i) := by
      intro hpos
      exact hi ((mem_positiveAgents_iff V i).mpr hpos)
    rw [mms_eq_zero_of_not_pos (V i) hnotpos]
    exact bundleValue_nonneg (V i) (ownerBundle B i)

/-- The balanced residual construction discharges the ordered core with no premise. -/
theorem orderedUnitAllocationExistence : OrderedUnitAllocationExistence := by
  intro m O
  exact orderedUnit_allocation O

/--
Every finite four-agent nonnegative additive-goods instance has a complete
allocation giving every agent at least her one-out-of-five maximin share.
-/
theorem fourAgent_oneOfFive : FourAgentOneOfFive.{u} :=
  fourAgent_oneOfFive_of_orderedCore orderedUnitAllocationExistence

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/LoneDivider.lean <==
import EconHarness.OrdinalMMS.Balanced.Basic
import EconHarness.OrdinalMMS.Matching
import EconHarness.OrdinalMMS.MatchingExtension
import EconHarness.OrdinalMMS.PartialAllocation
import Mathlib.Data.Fintype.Option
import Mathlib.Data.Fintype.Pi
import Mathlib.Data.Finset.Max

/-!
# Extremal restricted Lone Divider

The iterative Lone Divider invariant is represented by a finite partial owner
map.  Choosing a feasible map with a maximum number of assigned agents turns
termination into a finite extremal argument: any remaining positive divider
would yield an envy-free matching and a strict feasible extension.
-/

namespace EconHarness.OrdinalMMS

noncomputable section

/-- An ordered four-agent profile with exact unit witnesses for its positive targets. -/
structure OrderedUnitProfile (m : ℕ) where
  /-- Ordered nonnegative additive valuations. -/
  valuation : Fin 4 → Valuation (Fin m)
  /-- Agents whose target is one; agents outside this set have target zero. -/
  positive : Finset (Fin 4)
  /-- Every component valuation is weakly decreasing in rank. -/
  antitone : ∀ i : Fin 4, Antitone (valuation i)
  /-- A displayed five-cell unit witness for each positive agent. -/
  witness : ∀ i : Fin 4, i ∈ positive → DPartition (Fin m) 5
  /-- Every displayed witness cell has value one. -/
  cell_unit : ∀ (i : Fin 4) (hi : i ∈ positive) (k : Fin 5),
    bundleValue (valuation i) (cell (witness i hi) k) = 1

namespace OrderedUnitProfile

/-- Package one positive component as the single-agent residual-lemma input. -/
def unitInstance {m : ℕ} (O : OrderedUnitProfile m) (i : Fin 4)
    (hi : i ∈ O.positive) : OrderedUnitInstance m where
  valuation := O.valuation i
  antitone := O.antitone i
  witness := O.witness i hi
  cell_unit := O.cell_unit i hi

end OrderedUnitProfile

/-- No good is assigned in the initial partial allocation. -/
def emptyPartial (m : ℕ) : PartialAllocation (Fin m) (Fin 4) :=
  fun _ => none

@[simp]
theorem partialBundle_emptyPartial (m : ℕ) (i : Fin 4) :
    partialBundle (emptyPartial m) i = ∅ := by
  ext g
  simp [emptyPartial]

@[simp]
theorem assignedAgents_emptyPartial (m : ℕ) :
    assignedAgents (emptyPartial m) = ∅ := by
  ext i
  simp

/-- The balanced/rejection invariant for a partial ordered allocation. -/
structure FeasiblePartial {m : ℕ} (O : OrderedUnitProfile m)
    (P : PartialAllocation (Fin m) (Fin 4)) : Prop where
  /-- Every allocated bundle contains exactly one common anchor. -/
  balanced : ∀ i : Fin 4, i ∈ assignedAgents P → IsBalanced (partialBundle P i)
  /-- Every allocated positive agent has value at least one. -/
  acceptable : ∀ i : Fin 4, i ∈ O.positive → i ∈ assignedAgents P →
    1 ≤ bundleValue (O.valuation i) (partialBundle P i)
  /-- Every unallocated positive agent strictly rejects every allocated bundle. -/
  rejects : ∀ i : Fin 4, i ∈ O.positive → i ∉ assignedAgents P →
    ∀ j : Fin 4, j ∈ assignedAgents P →
      bundleValue (O.valuation i) (partialBundle P j) < 1

/--
Acceptability on a residual proposal family.  Zero-target active agents are
universal acceptors; positive-target active agents use the unit threshold.
-/
def residualAcceptability {m : ℕ} (O : OrderedUnitProfile m)
    (P : PartialAllocation (Fin m) (Fin 4)) {B : Type*}
    (Q : B → Finset (Fin m)) : ActiveAgents P → B → Prop :=
  fun a b =>
    a.1 ∉ O.positive ∨ 1 ≤ bundleValue (O.valuation a.1) (Q b)

/-- Extend a partial allocation by the base agents and bundle labels in a matching. -/
def matchedExtension {m : ℕ}
    (P : PartialAllocation (Fin m) (Fin 4))
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (Q : B → Finset (Fin m)) (M : EnvyFreeMatching adj) :
    PartialAllocation (Fin m) (Fin 4) :=
  extendPartialAllocation P Q (matchedBaseAgentFinset M) (matchedBundleLabel M)

/--
An envy-free matching of disjoint residual balanced bundles preserves the
balanced/rejection invariant.  This is the formal induction step of restricted
Lone Divider, stated independently of the construction of the proposal family.
-/
theorem feasible_matchedExtension {m : ℕ} (O : OrderedUnitProfile m)
    (P : PartialAllocation (Fin m) (Fin 4)) (hP : FeasiblePartial O P)
    {B : Type*} (Q : B → Finset (Fin m))
    (hQpairwise : (Set.univ : Set B).PairwiseDisjoint Q)
    (hQresidual : ∀ b : B, Q b ⊆ residualGoods P)
    (hQbalanced : ∀ b : B, IsBalanced (Q b))
    (hQnonempty : ∀ b : B, (Q b).Nonempty)
    (M : EnvyFreeMatching (residualAcceptability O P Q)) :
    FeasiblePartial O (matchedExtension P Q M) := by
  classical
  let newAgents : Finset (Fin 4) := matchedBaseAgentFinset M
  let label : {i : Fin 4 // i ∈ newAgents} ↪ B := matchedBundleLabel M
  change FeasiblePartial O (extendPartialAllocation P Q newAgents label)
  have hQdisjoint : ∀ {b c : B}, b ≠ c → Disjoint (Q b) (Q c) := by
    intro b c hbc
    exact hQpairwise (Set.mem_univ b) (Set.mem_univ c) hbc
  have hfresh : Disjoint newAgents (assignedAgents P) := by
    simpa [newAgents] using matchedBaseAgentFinset_disjoint_assignedAgents M
  have hassigned :
      assignedAgents (extendPartialAllocation P Q newAgents label) =
        assignedAgents P ∪ newAgents :=
    assignedAgents_extendPartialAllocation P Q newAgents label hQdisjoint
      hQresidual hfresh (fun a => hQnonempty (label a))
  refine {
    balanced := ?_
    acceptable := ?_
    rejects := ?_ }
  · intro i hi
    rw [hassigned] at hi
    rcases Finset.mem_union.mp hi with hiOld | hiNew
    · rw [partialBundle_extend_eq_old P Q newAgents label
          hQresidual hfresh hiOld]
      exact hP.balanced i hiOld
    · let iNew : {i : Fin 4 // i ∈ newAgents} := ⟨i, hiNew⟩
      rw [partialBundle_extend_eq_new P Q newAgents label hQdisjoint hfresh iNew]
      exact hQbalanced (label iNew)
  · intro i hiPositive hi
    rw [hassigned] at hi
    rcases Finset.mem_union.mp hi with hiOld | hiNew
    · rw [partialBundle_extend_eq_old P Q newAgents label
          hQresidual hfresh hiOld]
      exact hP.acceptable i hiPositive hiOld
    · let iNew : {i : Fin 4 // i ∈ newAgents} := ⟨i, hiNew⟩
      rw [partialBundle_extend_eq_new P Q newAgents label hQdisjoint hfresh iNew]
      have hadj := adjacent_matchedBundleLabel M iNew
      have hadj' :
          i ∉ O.positive ∨
            1 ≤ bundleValue (O.valuation i) (Q (label iNew)) := by
        simpa [residualAcceptability, newAgents, label] using hadj
      rcases hadj' with hnotPositive | hvalue
      · exact False.elim (hnotPositive hiPositive)
      · exact hvalue
  · intro i hiPositive hi j hj
    have hiOld : i ∉ assignedAgents P := by
      intro hiOld
      apply hi
      rw [hassigned]
      exact Finset.mem_union_left newAgents hiOld
    have hiNew : i ∉ newAgents := by
      intro hiNew
      apply hi
      rw [hassigned]
      exact Finset.mem_union_right (assignedAgents P) hiNew
    let iActive : ActiveAgents P := ⟨i, hiOld⟩
    rw [hassigned] at hj
    rcases Finset.mem_union.mp hj with hjOld | hjNew
    · rw [partialBundle_extend_eq_old P Q newAgents label
          hQresidual hfresh hjOld]
      exact hP.rejects i hiPositive hiOld j hjOld
    · let jNew : {j : Fin 4 // j ∈ newAgents} := ⟨j, hjNew⟩
      rw [partialBundle_extend_eq_new P Q newAgents label hQdisjoint hfresh jNew]
      have hiNew' : iActive.1 ∉ matchedBaseAgentFinset M := by
        simpa only [iActive, newAgents] using hiNew
      have hnotadj :=
        no_adj_matchedBundleLabel_of_not_mem_matchedBase M iActive
          hiNew' jNew
      apply lt_of_not_ge
      intro hge
      apply hnotadj
      exact Or.inr hge

/-- Every matching extension assigns strictly more agents. -/
theorem card_assignedAgents_lt_matchedExtension {m : ℕ}
    (P : PartialAllocation (Fin m) (Fin 4))
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (Q : B → Finset (Fin m))
    (hQpairwise : (Set.univ : Set B).PairwiseDisjoint Q)
    (hQresidual : ∀ b : B, Q b ⊆ residualGoods P)
    (hQnonempty : ∀ b : B, (Q b).Nonempty)
    (M : EnvyFreeMatching adj) :
    (assignedAgents P).card <
      (assignedAgents (matchedExtension P Q M)).card := by
  classical
  have hQdisjoint : ∀ {b c : B}, b ≠ c → Disjoint (Q b) (Q c) := by
    intro b c hbc
    exact hQpairwise (Set.mem_univ b) (Set.mem_univ c) hbc
  have hfresh := matchedBaseAgentFinset_disjoint_assignedAgents M
  rw [matchedExtension,
    assignedAgents_extendPartialAllocation P Q (matchedBaseAgentFinset M)
      (matchedBundleLabel M) hQdisjoint hQresidual hfresh
      (fun a => hQnonempty (matchedBundleLabel M a))]
  rw [Finset.card_union_of_disjoint hfresh.symm]
  have hpos : 0 < (matchedBaseAgentFinset M).card :=
    Finset.card_pos.mpr (matchedBaseAgentFinset_nonempty M)
  omega

/-- The empty partial allocation satisfies every profile's invariant. -/
theorem feasible_emptyPartial {m : ℕ} (O : OrderedUnitProfile m) :
    FeasiblePartial O (emptyPartial m) := by
  refine
    { balanced := ?_
      acceptable := ?_
      rejects := ?_ }
  · intro i hi
    simp at hi
  · intro i hiP hi
    simp at hi
  · intro i hiP hi j hj
    simp at hj

/-- A feasible partial allocation maximizing the finite assigned-agent count exists. -/
theorem exists_maximal_feasiblePartial {m : ℕ} (O : OrderedUnitProfile m) :
    ∃ P : PartialAllocation (Fin m) (Fin 4),
      FeasiblePartial O P ∧
      ∀ Q : PartialAllocation (Fin m) (Fin 4),
        FeasiblePartial O Q →
          (assignedAgents Q).card ≤ (assignedAgents P).card := by
  classical
  let candidates : Finset (PartialAllocation (Fin m) (Fin 4)) :=
    Finset.univ.filter (FeasiblePartial O)
  have hcandidates : candidates.Nonempty := by
    refine ⟨emptyPartial m, ?_⟩
    simp [candidates, feasible_emptyPartial O]
  obtain ⟨P, hPcand, hPmax⟩ :=
    Finset.exists_max_image candidates (fun Q => (assignedAgents Q).card) hcandidates
  refine ⟨P, ?_, ?_⟩
  · exact (Finset.mem_filter.mp hPcand).2
  · intro Q hQ
    apply hPmax Q
    exact Finset.mem_filter.mpr ⟨Finset.mem_univ Q, hQ⟩

/-- Any feasible state missing a positive agent can be strictly extended. -/
def FeasibleExtensionStep {m : ℕ} (O : OrderedUnitProfile m) : Prop :=
  ∀ P : PartialAllocation (Fin m) (Fin 4),
    FeasiblePartial O P →
    (∃ i : Fin 4, i ∈ O.positive ∧ i ∉ assignedAgents P) →
    ∃ Q : PartialAllocation (Fin m) (Fin 4),
      FeasiblePartial O Q ∧
      (assignedAgents P).card < (assignedAgents Q).card

/--
The exact proposal interface needed from the balanced residual theorem.  It is
kept separate from that theorem's anchor-indexed certificate so the matching
and extremal logic can be checked independently.
-/
def ResidualProposalStep {m : ℕ} (O : OrderedUnitProfile m) : Prop :=
  ∀ (P : PartialAllocation (Fin m) (Fin 4)),
    FeasiblePartial O P →
    ∀ i : Fin 4, i ∈ O.positive → i ∉ assignedAgents P →
    ∃ Q : ActiveAgents P → Finset (Fin m),
      (Set.univ : Set (ActiveAgents P)).PairwiseDisjoint Q ∧
      (∀ b : ActiveAgents P, Q b ⊆ residualGoods P) ∧
      (∀ b : ActiveAgents P, IsBalanced (Q b)) ∧
      (∀ b : ActiveAgents P, (Q b).Nonempty) ∧
      ∀ b : ActiveAgents P,
        1 ≤ bundleValue (O.valuation i) (Q b)

/-- Balanced residual proposals plus the envy-free matching theorem yield strict extension. -/
theorem feasibleExtensionStep_of_residualProposalStep {m : ℕ}
    (O : OrderedUnitProfile m) (hproposal : ResidualProposalStep O) :
    FeasibleExtensionStep O := by
  intro P hP hmissing
  obtain ⟨i, hiPositive, hiUnassigned⟩ := hmissing
  obtain ⟨Q, hQpairwise, hQresidual, hQbalanced, hQnonempty, hdividerValue⟩ :=
    hproposal P hP i hiPositive hiUnassigned
  let divider : ActiveAgents P := ⟨i, hiUnassigned⟩
  obtain ⟨M⟩ := exists_envyFreeMatching
    (residualAcceptability O P Q) divider
    (fun b => Or.inr (hdividerValue b)) rfl
  refine ⟨matchedExtension P Q M, ?_, ?_⟩
  · exact feasible_matchedExtension O P hP Q hQpairwise hQresidual
      hQbalanced hQnonempty M
  · exact card_assignedAgents_lt_matchedExtension P Q hQpairwise
      hQresidual hQnonempty M

/-- Finite maximality turns a strict-extension step into assignment of every positive agent. -/
theorem exists_feasible_assigns_all_positive {m : ℕ} (O : OrderedUnitProfile m)
    (hstep : FeasibleExtensionStep O) :
    ∃ P : PartialAllocation (Fin m) (Fin 4),
      FeasiblePartial O P ∧
      ∀ i : Fin 4, i ∈ O.positive → i ∈ assignedAgents P := by
  obtain ⟨P, hP, hmax⟩ := exists_maximal_feasiblePartial O
  refine ⟨P, hP, ?_⟩
  intro i hiPositive
  by_contra hi
  obtain ⟨Q, hQ, hlt⟩ := hstep P hP ⟨i, hiPositive, hi⟩
  exact (not_lt_of_ge (hmax Q hQ)) hlt

/-- Totalization of a feasible state preserves every positive agent's unit guarantee. -/
theorem exists_allocation_of_feasible_assigns_all_positive {m : ℕ}
    (O : OrderedUnitProfile m)
    (P : PartialAllocation (Fin m) (Fin 4))
    (hP : FeasiblePartial O P)
    (hpositive : ∀ i : Fin 4, i ∈ O.positive → i ∈ assignedAgents P) :
    ∃ A : Allocation (Fin m) 4,
      ∀ i : Fin 4, i ∈ O.positive →
        1 ≤ bundleValue (O.valuation i) (ownerBundle A i) := by
  let A : Allocation (Fin m) 4 := totalize P 0
  refine ⟨A, ?_⟩
  intro i hiPositive
  have hpartial := hP.acceptable i hiPositive (hpositive i hiPositive)
  have hmono := partialBundle_value_le_totalizedBundle_value
    P 0 i (O.valuation i)
  change 1 ≤ bundleValue (O.valuation i) (totalBundle (totalize P 0) i)
  exact hpartial.trans hmono

/-- The abstract strict-extension property already implies the ordered allocation theorem. -/
theorem orderedUnitAllocation_of_extensionStep {m : ℕ}
    (O : OrderedUnitProfile m) (hstep : FeasibleExtensionStep O) :
    ∃ A : Allocation (Fin m) 4,
      ∀ i : Fin 4, i ∈ O.positive →
        1 ≤ bundleValue (O.valuation i) (ownerBundle A i) := by
  obtain ⟨P, hP, hpositive⟩ := exists_feasible_assigns_all_positive O hstep
  exact exists_allocation_of_feasible_assigns_all_positive O P hP hpositive

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/Matching.lean <==
import EconHarness.OrdinalMMS.Definitions
import Lean.Elab.Tactic.Omega
import Mathlib.Combinatorics.Hall.Finite
import Mathlib.Order.Preorder.Finite

/-!
# Envy-free matching from a universal divider

This module isolates the finite Hall-deficiency argument used by the ordinal-MMS
construction.  If two finite sides have equal cardinality and one distinguished
agent is adjacent to every bundle, then there is a nonempty injective matching
such that no unmatched agent is adjacent to a matched bundle.

The proof maximizes the integer Hall deficiency `|S| - |N(S)|`.  Outside a
maximally deficient set, Hall's condition holds after deleting its neighborhood;
Hall's marriage theorem then supplies the desired matching.
-/

namespace EconHarness.OrdinalMMS

universe u v

/--
A finite nonempty injective matching whose matched bundles are rejected by every
unmatched agent.
-/
structure EnvyFreeMatching {A : Type u} {B : Type v} (adj : A → B → Prop) where
  /-- Agents retained by the matching. -/
  matchedAgents : Set A
  /-- The retained agent set is finite. -/
  finite : matchedAgents.Finite
  /-- Distinct retained agents receive distinct bundles. -/
  assignment : matchedAgents ↪ B
  /-- Every retained agent is adjacent to its assigned bundle. -/
  adjacent : ∀ a : matchedAgents, adj a.1 (assignment a)
  /-- At least one agent is retained. -/
  nonempty : matchedAgents.Nonempty
  /-- No discarded agent is adjacent to any bundle used by the matching. -/
  no_adj_of_unmatched :
    ∀ {a : A}, a ∉ matchedAgents → ∀ a' : matchedAgents, ¬ adj a (assignment a')

noncomputable section

namespace EnvyFreeMatching

/-- Every universal agent belongs to an envy-free nonempty matching. -/
theorem mem_matchedAgents_of_forall_adj
    {A : Type u} {B : Type v} {adj : A → B → Prop}
    (M : EnvyFreeMatching adj) (a : A) (ha : ∀ b : B, adj a b) :
    a ∈ M.matchedAgents := by
  by_contra ham
  obtain ⟨a', ha'⟩ := M.nonempty
  exact M.no_adj_of_unmatched ham ⟨a', ha'⟩ (ha (M.assignment ⟨a', ha'⟩))

/-- Finset presentation of the finite matched-agent set. -/
def matchedAgentFinset
    {A : Type u} {B : Type v} {adj : A → B → Prop}
    (M : EnvyFreeMatching adj) : Finset A := by
  classical
  exact M.finite.toFinset

@[simp]
theorem mem_matchedAgentFinset
    {A : Type u} {B : Type v} {adj : A → B → Prop}
    (M : EnvyFreeMatching adj) (a : A) :
    a ∈ M.matchedAgentFinset ↔ a ∈ M.matchedAgents := by
  classical
  exact M.finite.mem_toFinset

/-- The matching assignment with its domain presented as a finite-set subtype. -/
def finsetAssignment
    {A : Type u} {B : Type v} {adj : A → B → Prop}
    (M : EnvyFreeMatching adj) : {a : A // a ∈ M.matchedAgentFinset} ↪ B where
  toFun a := M.assignment ⟨a.1, (M.mem_matchedAgentFinset a.1).mp a.2⟩
  inj' := by
    intro a b hab
    apply Subtype.ext
    have hsub :
        (⟨a.1, (M.mem_matchedAgentFinset a.1).mp a.2⟩ : M.matchedAgents) =
          ⟨b.1, (M.mem_matchedAgentFinset b.1).mp b.2⟩ :=
      M.assignment.injective hab
    exact congrArg (fun x : M.matchedAgents => x.1) hsub

end EnvyFreeMatching

private def neighborFinset {A : Type u} {B : Type v} [Fintype B]
    (adj : A → B → Prop) (a : A) : Finset B := by
  classical
  exact Finset.univ.filter (adj a)

@[simp]
private theorem mem_neighborFinset {A : Type u} {B : Type v} [Fintype B]
    (adj : A → B → Prop) (a : A) (b : B) :
    b ∈ neighborFinset adj a ↔ adj a b := by
  classical
  simp [neighborFinset]

private def neighborhood {A : Type u} {B : Type v} [Fintype B]
    (adj : A → B → Prop) (S : Finset A) : Finset B := by
  classical
  exact S.biUnion (neighborFinset adj)

@[simp]
private theorem mem_neighborhood {A : Type u} {B : Type v} [Fintype B]
    (adj : A → B → Prop) (S : Finset A) (b : B) :
    b ∈ neighborhood adj S ↔ ∃ a ∈ S, adj a b := by
  classical
  simp [neighborhood]

private theorem neighborhood_union {A : Type u} {B : Type v} [Fintype B]
    [DecidableEq A] [DecidableEq B]
    (adj : A → B → Prop) (S T : Finset A) :
    neighborhood adj (S ∪ T) = neighborhood adj S ∪ neighborhood adj T := by
  classical
  ext b
  constructor
  · intro hb
    obtain ⟨a, ha, hab⟩ := (mem_neighborhood adj (S ∪ T) b).mp hb
    rcases Finset.mem_union.mp ha with haS | haT
    · exact Finset.mem_union.mpr <| Or.inl <| (mem_neighborhood adj S b).mpr ⟨a, haS, hab⟩
    · exact Finset.mem_union.mpr <| Or.inr <| (mem_neighborhood adj T b).mpr ⟨a, haT, hab⟩
  · intro hb
    rcases Finset.mem_union.mp hb with hbS | hbT
    · obtain ⟨a, haS, hab⟩ := (mem_neighborhood adj S b).mp hbS
      exact (mem_neighborhood adj (S ∪ T) b).mpr ⟨a, Finset.mem_union_left T haS, hab⟩
    · obtain ⟨a, haT, hab⟩ := (mem_neighborhood adj T b).mp hbT
      exact (mem_neighborhood adj (S ∪ T) b).mpr ⟨a, Finset.mem_union_right S haT, hab⟩

private def deficiency {A : Type u} {B : Type v} [Fintype B]
    (adj : A → B → Prop) (S : Finset A) : ℤ :=
  (S.card : ℤ) - ((neighborhood adj S).card : ℤ)

/-- A maximal-deficiency set leaves a Hall family outside its neighborhood. -/
private theorem hall_on_complement_of_maximal_deficiency
    {A : Type u} {B : Type v} [Fintype A] [Fintype B]
    [DecidableEq A] [DecidableEq B]
    (adj : A → B → Prop) (X : Finset A)
    (hmax : ∀ Y : Finset A, deficiency adj Y ≤ deficiency adj X) :
    ∀ s : Finset {a : A // a ∈ (Finset.univ : Finset A) \ X},
      s.card ≤
        (s.biUnion fun a ↦ neighborFinset adj a.1 \ neighborhood adj X).card := by
  classical
  intro s
  let T : Finset A := s.map (Function.Embedding.subtype _)
  have hcardT : T.card = s.card := by
    simp [T]
  have hdisjoint : Disjoint X T := by
    rw [Finset.disjoint_left]
    intro a haX haT
    obtain ⟨a', _, rfl⟩ := Finset.mem_map.mp haT
    exact (Finset.mem_sdiff.mp a'.property).2 haX
  have hrestricted :
      (s.biUnion fun a ↦ neighborFinset adj a.1 \ neighborhood adj X) =
        neighborhood adj T \ neighborhood adj X := by
    ext b
    constructor
    · intro hb
      obtain ⟨a, haS, hba⟩ := Finset.mem_biUnion.mp hb
      have hba' := Finset.mem_sdiff.mp hba
      apply Finset.mem_sdiff.mpr
      refine ⟨(mem_neighborhood adj T b).mpr ?_, hba'.2⟩
      exact ⟨a.1, Finset.mem_map.mpr ⟨a, haS, rfl⟩,
        (mem_neighborFinset adj a.1 b).mp hba'.1⟩
    · intro hb
      have hb' := Finset.mem_sdiff.mp hb
      obtain ⟨a, haT, hab⟩ := (mem_neighborhood adj T b).mp hb'.1
      obtain ⟨a', haS, haa⟩ := Finset.mem_map.mp haT
      subst a
      apply Finset.mem_biUnion.mpr
      exact ⟨a', haS, Finset.mem_sdiff.mpr
        ⟨(mem_neighborFinset adj a'.1 b).mpr hab, hb'.2⟩⟩
  by_contra hHall
  have hsmall : (neighborhood adj T \ neighborhood adj X).card < T.card := by
    rw [← hrestricted, hcardT]
    exact Nat.lt_of_not_ge hHall
  have hcardUnion : (X ∪ T).card = X.card + T.card :=
    Finset.card_union_of_disjoint hdisjoint
  have hcardNeighborhood :
      (neighborhood adj (X ∪ T)).card =
        (neighborhood adj X).card +
          (neighborhood adj T \ neighborhood adj X).card := by
    calc
      (neighborhood adj (X ∪ T)).card =
          (neighborhood adj X ∪ neighborhood adj T).card := by
            rw [neighborhood_union]
      _ = (neighborhood adj X ∪
            (neighborhood adj T \ neighborhood adj X)).card := by
              rw [Finset.union_sdiff_self_eq_union]
      _ = (neighborhood adj X).card +
            (neighborhood adj T \ neighborhood adj X).card :=
              Finset.card_union_of_disjoint Finset.disjoint_sdiff
  have hgain : deficiency adj X < deficiency adj (X ∪ T) := by
    simp only [deficiency]
    rw [hcardUnion, hcardNeighborhood]
    omega
  exact (not_lt_of_ge (hmax (X ∪ T))) hgain

/--
Finite Hall-deficiency envy-free matching theorem.

When `A` and `B` have equal finite cardinality and `divider` is adjacent to
every element of `B`, there is a nonempty injective matching.  Every unmatched
agent rejects every bundle used by that matching.
-/
theorem exists_envyFreeMatching
    {A : Type u} {B : Type v} [Fintype A] [Fintype B]
    (adj : A → B → Prop) (divider : A)
    (hdivider : ∀ b : B, adj divider b)
    (hcard : Fintype.card A = Fintype.card B) :
    Nonempty (EnvyFreeMatching adj) := by
  classical
  by_cases hHall :
      ∀ S : Finset A, S.card ≤ (S.biUnion (neighborFinset adj)).card
  · obtain ⟨f, hf_injective, hf_mem⟩ :=
      (Finset.all_card_le_biUnion_card_iff_existsInjective'
        (neighborFinset adj)).mp hHall
    let assignment : (Set.univ : Set A) ↪ B :=
      ⟨fun a ↦ f a.1, fun _ _ h ↦ Subtype.ext (hf_injective h)⟩
    refine ⟨
      { matchedAgents := Set.univ
        finite := Set.finite_univ
        assignment := assignment
        adjacent := ?_
        nonempty := ⟨divider, Set.mem_univ divider⟩
        no_adj_of_unmatched := ?_ }⟩
    · intro a
      exact (mem_neighborFinset adj a.1 (f a.1)).mp (hf_mem a.1)
    · intro a ha
      exact (ha (Set.mem_univ a)).elim
  · obtain ⟨bad, hbad⟩ := not_forall.mp hHall
    have hbad' : (bad.biUnion (neighborFinset adj)).card < bad.card :=
      Nat.lt_of_not_ge hbad
    obtain ⟨X, hXmax⟩ :=
      (Finset.univ.powerset : Finset (Finset A)).exists_maximalFor
        (deficiency adj) (by simp)
    have hmax (Y : Finset A) : deficiency adj Y ≤ deficiency adj X := by
      by_cases hYX : deficiency adj Y ≤ deficiency adj X
      · exact hYX
      · exact hXmax.2 (by simp) (le_of_not_ge hYX)
    have hbad_pos : 0 < deficiency adj bad := by
      simp only [deficiency, neighborhood]
      omega
    have hX_pos : 0 < deficiency adj X :=
      hbad_pos.trans_le (hmax bad)
    have hdivider_not_mem : divider ∉ X := by
      intro hdividerX
      have hNX : neighborhood adj X = (Finset.univ : Finset B) := by
        ext b
        constructor
        · intro _
          exact Finset.mem_univ b
        · intro _
          exact (mem_neighborhood adj X b).mpr ⟨divider, hdividerX, hdivider b⟩
      have hX_nonpos : deficiency adj X ≤ 0 := by
        rw [deficiency, hNX, Finset.card_univ]
        have hle := Finset.card_le_univ X
        omega
      exact (not_lt_of_ge hX_nonpos) hX_pos
    have hrestrictedHall :
        ∀ s : Finset {a : A // a ∈ (Finset.univ : Finset A) \ X},
          s.card ≤
            (s.biUnion fun a ↦
              neighborFinset adj a.1 \ neighborhood adj X).card :=
      hall_on_complement_of_maximal_deficiency adj X hmax
    obtain ⟨f, hf_injective, hf_mem⟩ :=
      (Finset.all_card_le_biUnion_card_iff_existsInjective'
        (fun a : {a : A // a ∈ (Finset.univ : Finset A) \ X} ↦
          neighborFinset adj a.1 \ neighborhood adj X)).mp hrestrictedHall
    refine ⟨
      { matchedAgents := ↑((Finset.univ : Finset A) \ X)
        finite := Finset.finite_toSet _
        assignment := ⟨f, hf_injective⟩
        adjacent := ?_
        nonempty := ⟨divider, by simp [hdivider_not_mem]⟩
        no_adj_of_unmatched := ?_ }⟩
    · intro a
      exact (mem_neighborFinset adj a.1 (f a)).mp
        (Finset.mem_sdiff.mp (hf_mem a)).1
    · intro a ha a' haa'
      have haX : a ∈ X := by
        by_contra haX
        apply ha
        simp [haX]
      exact (Finset.mem_sdiff.mp (hf_mem a')).2
        ((mem_neighborhood adj X (f a')).mpr ⟨a, haX, haa'⟩)

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/MatchingExtension.lean <==
import EconHarness.OrdinalMMS.Balanced.Accounting
import EconHarness.OrdinalMMS.Matching
import EconHarness.OrdinalMMS.PartialExtension

/-!
# Matching a residual family into base-agent labels

The matching theorem naturally works on the subtype of agents not yet assigned,
whereas partial-allocation extension is phrased using a finset of base agents.
This file supplies the exact finite reindexing between those two views.
-/

namespace EconHarness.OrdinalMMS

noncomputable section

/-- Forget that an active agent is currently unassigned. -/
def activeAgentEmbedding {G : Type*} [Fintype G] [DecidableEq G]
    (P : PartialAllocation G (Fin 4)) : ActiveAgents P ↪ Fin 4 :=
  Function.Embedding.subtype _

/-- The base-agent labels selected by a matching on active agents. -/
def matchedBaseAgentFinset {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj) : Finset (Fin 4) := by
  classical
  exact M.matchedAgentFinset.map (activeAgentEmbedding P)

@[simp]
theorem mem_matchedBaseAgentFinset {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj) (a : ActiveAgents P) :
    a.1 ∈ matchedBaseAgentFinset M ↔ a ∈ M.matchedAgents := by
  classical
  constructor
  · intro ha
    obtain ⟨b, hb, hba⟩ := Finset.mem_map.mp ha
    have hba' : b = a := Subtype.ext hba
    subst b
    exact (M.mem_matchedAgentFinset a).mp hb
  · intro ha
    exact Finset.mem_map.mpr
      ⟨a, (M.mem_matchedAgentFinset a).mpr ha, rfl⟩

/-- Selected base agents are fresh for the partial allocation being extended. -/
theorem matchedBaseAgentFinset_disjoint_assignedAgents
    {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj) :
    Disjoint (matchedBaseAgentFinset M) (assignedAgents P) := by
  classical
  rw [Finset.disjoint_left]
  intro i hiM hiP
  obtain ⟨a, _ha, hai⟩ := Finset.mem_map.mp hiM
  have : a.1 = i := hai
  exact a.2 (this ▸ hiP)

/-- A nonempty envy-free matching selects at least one base agent. -/
theorem matchedBaseAgentFinset_nonempty
    {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj) :
    (matchedBaseAgentFinset M).Nonempty := by
  obtain ⟨a, ha⟩ := M.nonempty
  refine ⟨a.1, ?_⟩
  exact (mem_matchedBaseAgentFinset M a).mpr ha

/-- The matched-active subtype embeds into the corresponding base-agent subtype. -/
def matchedActiveToBaseEmbedding
    {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj) :
    {a : ActiveAgents P // a ∈ M.matchedAgentFinset} ↪
      {i : Fin 4 // i ∈ matchedBaseAgentFinset M} where
  toFun a := ⟨a.1.1, by
    exact Finset.mem_map.mpr ⟨a.1, a.2, rfl⟩⟩
  inj' := by
    intro a b hab
    apply Subtype.ext
    apply Subtype.ext
    exact congrArg (fun x : {i : Fin 4 // i ∈ matchedBaseAgentFinset M} => x.1) hab

/-- The matched-active and matched-base subtypes are canonically equivalent. -/
def matchedActiveToBaseEquiv
    {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj) :
    {a : ActiveAgents P // a ∈ M.matchedAgentFinset} ≃
      {i : Fin 4 // i ∈ matchedBaseAgentFinset M} :=
  Equiv.ofBijective (matchedActiveToBaseEmbedding M) ⟨
    (matchedActiveToBaseEmbedding M).injective,
    by
      classical
      intro i
      obtain ⟨a, haM, hai⟩ := Finset.mem_map.mp i.2
      let aM : {a : ActiveAgents P // a ∈ M.matchedAgentFinset} := ⟨a, haM⟩
      refine ⟨aM, ?_⟩
      apply Subtype.ext
      exact hai⟩

@[simp]
theorem matchedActiveToBaseEquiv_apply_val
    {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj)
    (a : {a : ActiveAgents P // a ∈ M.matchedAgentFinset}) :
    (matchedActiveToBaseEquiv M a).1 = a.1.1 :=
  rfl

@[simp]
theorem matchedActiveToBaseEquiv_symm_val
    {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj)
    (i : {i : Fin 4 // i ∈ matchedBaseAgentFinset M}) :
    ((matchedActiveToBaseEquiv M).symm i).1.1 = i.1 := by
  have h := congrArg Subtype.val ((matchedActiveToBaseEquiv M).apply_symm_apply i)
  simpa only [matchedActiveToBaseEquiv_apply_val] using h

/-- The bundle label assigned to each selected base agent. -/
def matchedBundleLabel
    {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj) :
    {i : Fin 4 // i ∈ matchedBaseAgentFinset M} ↪ B :=
  (matchedActiveToBaseEquiv M).symm.toEmbedding.trans M.finsetAssignment

/-- The matching edge attached to each selected base agent. -/
theorem adjacent_matchedBundleLabel
    {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj)
    (i : {i : Fin 4 // i ∈ matchedBaseAgentFinset M}) :
    adj ⟨i.1, by
      have hval : ((matchedActiveToBaseEquiv M).symm i).1.1 = i.1 :=
        matchedActiveToBaseEquiv_symm_val M i
      rw [← hval]
      exact ((matchedActiveToBaseEquiv M).symm i).1.2⟩
      (matchedBundleLabel M i) := by
  let a := (matchedActiveToBaseEquiv M).symm i
  let ai : ActiveAgents P := ⟨i.1, by
    have hval : a.1.1 = i.1 := matchedActiveToBaseEquiv_symm_val M i
    rw [← hval]
    exact a.1.2⟩
  change adj ai (M.finsetAssignment a)
  have hai : ai = a.1 := by
    apply Subtype.ext
    exact (matchedActiveToBaseEquiv_symm_val M i).symm
  rw [hai]
  exact M.adjacent ⟨a.1, (M.mem_matchedAgentFinset a.1).mp a.2⟩

/-- A base-unselected active agent is unmatched in the matching theorem's sense. -/
theorem not_mem_matchedAgents_of_not_mem_matchedBase
    {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj) (a : ActiveAgents P)
    (ha : a.1 ∉ matchedBaseAgentFinset M) :
    a ∉ M.matchedAgents := by
  intro haM
  exact ha ((mem_matchedBaseAgentFinset M a).mpr haM)

/-- An unselected active agent rejects every bundle label selected by the matching. -/
theorem no_adj_matchedBundleLabel_of_not_mem_matchedBase
    {G : Type*} [Fintype G] [DecidableEq G]
    {P : PartialAllocation G (Fin 4)}
    {B : Type*} {adj : ActiveAgents P → B → Prop}
    (M : EnvyFreeMatching adj) (a : ActiveAgents P)
    (ha : a.1 ∉ matchedBaseAgentFinset M)
    (i : {i : Fin 4 // i ∈ matchedBaseAgentFinset M}) :
    ¬adj a (matchedBundleLabel M i) := by
  let b := (matchedActiveToBaseEquiv M).symm i
  change ¬adj a (M.finsetAssignment b)
  exact M.no_adj_of_unmatched
    (not_mem_matchedAgents_of_not_mem_matchedBase M a ha)
    ⟨b.1, (M.mem_matchedAgentFinset b.1).mp b.2⟩

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/Normalization.lean <==
import EconHarness.OrdinalMMS.FiniteMMS
import Mathlib.Algebra.BigOperators.Ring.Finset
import Mathlib.Tactic.NormNum

/-!
# Exact-unit normalization

For a positive one-out-of-five MMS, choose an attaining partition and divide
each item's value by the value of its witness cell.  The five cells then have
value exactly one.  The resulting valuation is itemwise dominated in the
precise scale needed to transfer a unit guarantee back to the original
valuation.
-/

namespace EconHarness.OrdinalMMS

open scoped BigOperators

universe u

noncomputable section

variable {G : Type u} [Fintype G] [DecidableEq G]

/-- The zero valuation, used only as a harmless value profile for zero-target agents. -/
def zeroValuation : Valuation G where
  itemValue _ := 0
  nonneg _ := le_rfl

omit [Fintype G] [DecidableEq G] in
@[simp]
theorem zeroValuation_apply (g : G) : (zeroValuation : Valuation G) g = 0 :=
  rfl

omit [Fintype G] [DecidableEq G] in
@[simp]
theorem bundleValue_zeroValuation (S : Finset G) :
    bundleValue (zeroValuation : Valuation G) S = 0 := by
  simp [bundleValue]

/-- Divide each item by the value of the witness cell containing it. -/
def unitizeAlong (v : Valuation G) (p : DPartition G 5) : Valuation G where
  itemValue g := v g / bundleValue v (cell p (p g))
  nonneg g := div_nonneg (v.nonneg g) (bundleValue_nonneg v _)

@[simp]
theorem unitizeAlong_apply (v : Valuation G) (p : DPartition G 5) (g : G) :
    unitizeAlong v p g = v g / bundleValue v (cell p (p g)) :=
  rfl

/-- Every positive witness cell becomes an exact unit cell. -/
theorem bundleValue_unitizeAlong_cell (v : Valuation G) (p : DPartition G 5)
    (k : Fin 5) (hpos : 0 < bundleValue v (cell p k)) :
    bundleValue (unitizeAlong v p) (cell p k) = 1 := by
  classical
  rw [bundleValue]
  calc
    (∑ g ∈ cell p k, unitizeAlong v p g) =
        ∑ g ∈ cell p k, v g / bundleValue v (cell p k) := by
          apply Finset.sum_congr rfl
          intro g hg
          have hpg : p g = k := (mem_cell p k g).mp hg
          simp [unitizeAlong, hpg]
    _ = bundleValue v (cell p k) / bundleValue v (cell p k) := by
          simp only [div_eq_mul_inv]
          rw [← Finset.sum_mul]
          rfl
    _ = 1 := div_self hpos.ne'

/-- A unitized item is at most one whenever all witness cells are units. -/
theorem item_le_one_of_unit_cells (w : Valuation G) (p : DPartition G 5)
    (hunit : ∀ k : Fin 5, bundleValue w (cell p k) = 1)
    (g : G) :
    w g ≤ 1 := by
  calc
    w g = bundleValue w {g} := by simp
    _ ≤ bundleValue w (cell p (p g)) := by
      apply bundleValue_mono
      simp
    _ = 1 := hunit (p g)

/-- Five unit cells force total value exactly five. -/
theorem totalValue_eq_five_of_unit_cells (w : Valuation G) (p : DPartition G 5)
    (hunit : ∀ k : Fin 5, bundleValue w (cell p k) = 1) :
    totalValue w = 5 := by
  rw [← sum_cellValues_eq_total w p]
  simp [hunit]

/-- Five unit cells force the one-out-of-five MMS to equal one. -/
theorem mms_five_eq_one_of_unit_cells (w : Valuation G) (p : DPartition G 5)
    (hunit : ∀ k : Fin 5, bundleValue w (cell p k) = 1) :
    mms 5 w = 1 := by
  have hlower : 1 ≤ mms 5 w := by
    exact (le_partitionScore w p (fun k => (hunit k).ge)).trans
      (partitionScore_le_mms w p)
  have hupper := mms_le_total_div 5 w
  rw [totalValue_eq_five_of_unit_cells w p hunit] at hupper
  norm_num at hupper ⊢
  exact le_antisymm hupper hlower

/-- Exact unit cells contain at least five distinct goods. -/
theorem five_le_card_of_unit_cells (w : Valuation G) (p : DPartition G 5)
    (hunit : ∀ k : Fin 5, bundleValue w (cell p k) = 1) :
    5 ≤ Fintype.card G := by
  classical
  have hnonempty (k : Fin 5) : (cell p k).Nonempty := by
    by_contra hk
    have hempty : cell p k = ∅ := Finset.not_nonempty_iff_eq_empty.mp hk
    have := hunit k
    simp [hempty] at this
  let pick : Fin 5 → G := fun k => Classical.choose (hnonempty k)
  have hpick (k : Fin 5) : pick k ∈ cell p k :=
    Classical.choose_spec (hnonempty k)
  have hinj : Function.Injective pick := by
    intro i j hij
    have hi : p (pick i) = i := (mem_cell p i (pick i)).mp (hpick i)
    have hj : p (pick j) = j := (mem_cell p j (pick j)).mp (hpick j)
    calc
      i = p (pick i) := hi.symm
      _ = p (pick j) := congrArg p hij
      _ = j := hj
  simpa using Fintype.card_le_of_injective pick hinj

/-- Data produced by exact-unit normalization of a positive five-MMS target. -/
structure UnitNormalization (v : Valuation G) where
  /-- The dominated exact-unit valuation. -/
  valuation : Valuation G
  /-- Its displayed five-cell unit partition. -/
  partition : DPartition G 5
  /-- Every displayed cell has value exactly one. -/
  cell_unit : ∀ k : Fin 5, bundleValue valuation (cell partition k) = 1
  /-- A unitized item, rescaled by the original MMS, is dominated by the original item. -/
  item_dominated : ∀ g : G, mms 5 v * valuation g ≤ v g

namespace UnitNormalization

theorem total_eq_five {v : Valuation G} (N : UnitNormalization v) :
    totalValue N.valuation = 5 :=
  totalValue_eq_five_of_unit_cells N.valuation N.partition N.cell_unit

theorem mms_eq_one {v : Valuation G} (N : UnitNormalization v) :
    mms 5 N.valuation = 1 :=
  mms_five_eq_one_of_unit_cells N.valuation N.partition N.cell_unit

theorem item_le_one {v : Valuation G} (N : UnitNormalization v) (g : G) :
    N.valuation g ≤ 1 :=
  item_le_one_of_unit_cells N.valuation N.partition N.cell_unit g

/-- Domination sums over an arbitrary bundle. -/
theorem bundle_dominated {v : Valuation G} (N : UnitNormalization v)
    (S : Finset G) :
    mms 5 v * bundleValue N.valuation S ≤ bundleValue v S := by
  calc
    mms 5 v * bundleValue N.valuation S =
        ∑ g ∈ S, mms 5 v * N.valuation g := by
          simpa [bundleValue] using
            (Finset.mul_sum S (fun g => N.valuation g) (mms 5 v))
    _ ≤ ∑ g ∈ S, v g := by
      exact Finset.sum_le_sum fun g _ => N.item_dominated g
    _ = bundleValue v S := rfl

end UnitNormalization

/-- Every positive five-MMS target admits exact-unit dominated normalization. -/
theorem exists_unitNormalization (v : Valuation G) (hpos : 0 < mms 5 v) :
    Nonempty (UnitNormalization v) := by
  obtain ⟨p, hp⟩ := exists_partitionScore_eq_mms 5 v
  have hcell (k : Fin 5) : mms 5 v ≤ bundleValue v (cell p k) := by
    rw [← hp]
    exact partitionScore_le_cellValue v p k
  have hcell_pos (k : Fin 5) : 0 < bundleValue v (cell p k) :=
    hpos.trans_le (hcell k)
  let w := unitizeAlong v p
  have hunit (k : Fin 5) : bundleValue w (cell p k) = 1 :=
    bundleValue_unitizeAlong_cell v p k (hcell_pos k)
  refine ⟨
    { valuation := w
      partition := p
      cell_unit := hunit
      item_dominated := ?_ }⟩
  intro g
  let C := bundleValue v (cell p (p g))
  have hC : 0 < C := hcell_pos (p g)
  have htC : mms 5 v ≤ C := hcell (p g)
  change mms 5 v * (v g / C) ≤ v g
  rw [← mul_div_assoc]
  apply (div_le_iff₀ hC).2
  calc
    mms 5 v * v g ≤ C * v g :=
      mul_le_mul_of_nonneg_right htC (v.nonneg g)
    _ = v g * C := mul_comm _ _

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/OrderedCore.lean <==
import EconHarness.OrdinalMMS.Balanced.Residual
import EconHarness.OrdinalMMS.LoneDivider

/-!
# Premise-free ordered four-agent core

This module is the single bridge from the balanced residual certificate to the
abstract proposal interface already consumed by envy-free matching and finite
maximality.
-/

namespace EconHarness.OrdinalMMS

noncomputable section

/-- Every bundle in a residual proposal lies in the residual goods. -/
theorem ResidualProposal.bundle_subset_residual {m : ℕ}
    {I : OrderedUnitInstance m}
    {P : PartialAllocation (Fin m) (Fin 4)}
    (R : ResidualProposal I P) (i : ActiveAgents P) :
    R.bundle i ⊆ residualGoods P := by
  intro g hg
  rw [← R.cover]
  exact Finset.mem_biUnion.mpr ⟨i, Finset.mem_univ i, hg⟩

/-- The balanced residual theorem supplies the exact proposal step for a profile. -/
theorem residualProposalStep (m : ℕ) (O : OrderedUnitProfile m) :
    ResidualProposalStep O := by
  intro P hP i hiPositive hiUnassigned
  let I : OrderedUnitInstance m := O.unitInstance i hiPositive
  obtain ⟨R⟩ := exists_residualProposal I P hP.balanced
    (fun j hj => hP.rejects i hiPositive hiUnassigned j hj)
    ⟨i, hiUnassigned⟩
  refine ⟨R.bundle, R.pairwise, ?_, R.balanced, ?_, ?_⟩
  · exact R.bundle_subset_residual
  · intro b
    exact (R.balanced b).nonempty
  · intro b
    exact R.value_ge_one b

/-- The premise-free complete allocation theorem for every ordered unit profile. -/
theorem orderedUnit_allocation {m : ℕ} (O : OrderedUnitProfile m) :
    ∃ A : Allocation (Fin m) 4,
      ∀ i : Fin 4, i ∈ O.positive →
        1 ≤ bundleValue (O.valuation i) (ownerBundle A i) := by
  apply orderedUnitAllocation_of_extensionStep O
  apply feasibleExtensionStep_of_residualProposalStep O
  exact residualProposalStep m O

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/OrderedInstance.lean <==
import EconHarness.OrdinalMMS.FiniteMMS
import Mathlib.Data.Fin.Tuple.Sort
import Mathlib.Data.Fintype.EquivFin
import Mathlib.Order.Interval.Finset.Fin

/-!
# Ordered copies of finite additive instances

Each agent orders the common finite goods type by weakly decreasing item value.
The resulting ordered instance has rank type `Fin (Fintype.card G)`.  Rankings
are equivalences, so ties may be resolved arbitrarily without duplicating or
discarding goods.
-/

namespace EconHarness.OrdinalMMS

universe u

noncomputable section

/-- The zero-based ranks of an arbitrary finite goods type. -/
abbrev Rank (G : Type u) [Fintype G] := Fin (Fintype.card G)

/--
A value-compatible enumeration of the goods.  Lower ranks have weakly larger
values; equality is permitted, so the definition imposes no genericity on the
valuation.
-/
structure Ranking {G : Type u} [Fintype G] (v : Valuation G) where
  /-- The original good occupying each rank. -/
  equiv : Rank G ≃ G
  /-- Item values are weakly decreasing in the rank. -/
  antitone : Antitone fun r => v (equiv r)

namespace Ranking

/-- Every valuation on a finite goods type admits a descending ranking. -/
def ofValuation {G : Type u} [Fintype G] (v : Valuation G) : Ranking v := by
  let enumerate : Rank G ≃ G := (Fintype.equivFin G).symm
  let dualValue : Rank G → ℝᵒᵈ := fun r => OrderDual.toDual (v (enumerate r))
  let permutation : Equiv.Perm (Rank G) := Tuple.sort dualValue
  refine
    { equiv := permutation.trans enumerate
      antitone := ?_ }
  intro r s hrs
  have hsorted := Tuple.monotone_sort dualValue hrs
  simpa [dualValue, permutation, Function.comp_def] using hsorted

/-- The original goods appearing in ranks at most `r`. -/
def topPrefix {G : Type u} [Fintype G] {v : Valuation G}
    (ranking : Ranking v) (r : Rank G) : Finset G := by
  classical
  exact (Finset.Iic r).map ranking.equiv.toEmbedding

/-- A rank-`r` prefix contains exactly the first `r + 1` goods. -/
@[simp]
theorem card_topPrefix {G : Type u} [Fintype G] {v : Valuation G}
    (ranking : Ranking v) (r : Rank G) :
    (ranking.topPrefix r).card = r.val + 1 := by
  classical
  simp [topPrefix]

/-- Membership in a prefix is equivalent to having sufficiently low rank. -/
@[simp]
theorem mem_topPrefix_iff {G : Type u} [Fintype G] {v : Valuation G}
    [DecidableEq G]
    (ranking : Ranking v) (r : Rank G) (g : G) :
    g ∈ ranking.topPrefix r ↔ ranking.equiv.symm g ≤ r := by
  classical
  constructor
  · intro hg
    obtain ⟨s, hs, hsg⟩ := Finset.mem_map.mp hg
    have hsr : s ≤ r := Finset.mem_Iic.mp hs
    rw [← hsg]
    simpa using hsr
  · intro hg
    apply Finset.mem_map.mpr
    refine ⟨ranking.equiv.symm g, Finset.mem_Iic.mpr hg, ?_⟩
    simp

/-- Every good in the rank-`r` prefix is worth at least the rank-`r` good. -/
theorem value_at_rank_le_of_mem_topPrefix
    {G : Type u} [Fintype G] [DecidableEq G] {v : Valuation G}
    (ranking : Ranking v) (r : Rank G) {g : G}
    (hg : g ∈ ranking.topPrefix r) :
    v (ranking.equiv r) ≤ v g := by
  have hgr : ranking.equiv.symm g ≤ r :=
    (ranking.mem_topPrefix_iff r g).mp hg
  simpa using ranking.antitone hgr

end Ranking

/-- Pull an agent's valuation back along a descending ranking. -/
def orderedValuation {G : Type u} [Fintype G]
    (v : Valuation G) (ranking : Ranking v) : Valuation (Rank G) where
  itemValue r := v (ranking.equiv r)
  nonneg r := v.nonneg (ranking.equiv r)

@[simp]
theorem orderedValuation_apply {G : Type u} [Fintype G]
    (v : Valuation G) (ranking : Ranking v) (r : Rank G) :
    orderedValuation v ranking r = v (ranking.equiv r) :=
  rfl

/-- The ordered valuation is weakly decreasing in rank. -/
theorem orderedValuation_antitone {G : Type u} [Fintype G]
    (v : Valuation G) (ranking : Ranking v) :
    Antitone (orderedValuation v ranking) :=
  ranking.antitone

/-- Choose a descending ranking independently for every agent. -/
def rankingsOfProfile {G : Type u} [Fintype G] {n : ℕ}
    (V : Fin n → Valuation G) : ∀ i, Ranking (V i) :=
  fun i => Ranking.ofValuation (V i)

/-- Pull every agent's valuation back to the shared finite rank type. -/
def orderedProfile {G : Type u} [Fintype G] {n : ℕ}
    (V : Fin n → Valuation G) (rankings : ∀ i, Ranking (V i)) :
    Fin n → Valuation (Rank G) :=
  fun i => orderedValuation (V i) (rankings i)

@[simp]
theorem orderedProfile_apply {G : Type u} [Fintype G] {n : ℕ}
    (V : Fin n → Valuation G) (rankings : ∀ i, Ranking (V i))
    (i : Fin n) (r : Rank G) :
    orderedProfile V rankings i r = V i ((rankings i).equiv r) :=
  rfl

/-- Every component of an ordered profile is weakly decreasing in rank. -/
theorem orderedProfile_antitone {G : Type u} [Fintype G] {n : ℕ}
    (V : Fin n → Valuation G) (rankings : ∀ i, Ranking (V i))
    (i : Fin n) :
    Antitone (orderedProfile V rankings i) :=
  (rankings i).antitone

/-- Transport an original-goods partition to the rank type. -/
def Ranking.orderedPartition {G : Type u} [Fintype G] {v : Valuation G}
    (ranking : Ranking v) {d : ℕ} (p : DPartition G d) :
    DPartition (Rank G) d :=
  p ∘ ranking.equiv

/-- Transport a rank partition back to the original goods type. -/
def Ranking.originalPartition {G : Type u} [Fintype G] {v : Valuation G}
    (ranking : Ranking v) {d : ℕ} (q : DPartition (Rank G) d) :
    DPartition G d :=
  q ∘ ranking.equiv.symm

@[simp]
theorem Ranking.orderedPartition_originalPartition
    {G : Type u} [Fintype G] {v : Valuation G}
    (ranking : Ranking v) {d : ℕ} (q : DPartition (Rank G) d) :
    ranking.orderedPartition (ranking.originalPartition q) = q := by
  funext r
  simp [Ranking.orderedPartition, Ranking.originalPartition, Function.comp_def]

@[simp]
theorem Ranking.originalPartition_orderedPartition
    {G : Type u} [Fintype G] {v : Valuation G}
    (ranking : Ranking v) {d : ℕ} (p : DPartition G d) :
    ranking.originalPartition (ranking.orderedPartition p) = p := by
  funext g
  simp [Ranking.orderedPartition, Ranking.originalPartition, Function.comp_def]

/-- A transported cell is the inverse image of its original-goods cell. -/
theorem cell_orderedPartition
    {G : Type u} [Fintype G] [DecidableEq G] {v : Valuation G}
    (ranking : Ranking v) {d : ℕ} (p : DPartition G d) (k : Fin d) :
    cell (ranking.orderedPartition p) k =
      (cell p k).map ranking.equiv.symm.toEmbedding := by
  classical
  ext r
  constructor
  · intro hr
    have hp : p (ranking.equiv r) = k := by
      simpa [Ranking.orderedPartition, Function.comp_def] using
        (mem_cell (ranking.orderedPartition p) k r).mp hr
    apply Finset.mem_map.mpr
    exact ⟨ranking.equiv r, (mem_cell p k _).mpr hp, by simp⟩
  · intro hr
    obtain ⟨g, hg, hgr⟩ := Finset.mem_map.mp hr
    have hp : p g = k := (mem_cell p k g).mp hg
    apply (mem_cell (ranking.orderedPartition p) k r).mpr
    change p (ranking.equiv r) = k
    have her : ranking.equiv r = g := by
      calc
        ranking.equiv r = ranking.equiv (ranking.equiv.symm g) :=
          congrArg ranking.equiv hgr.symm
        _ = g := ranking.equiv.apply_symm_apply g
    rw [her]
    exact hp

/-- Transporting a partition preserves each cell's value. -/
theorem bundleValue_orderedPartition_cell
    {G : Type u} [Fintype G] [DecidableEq G] (v : Valuation G)
    (ranking : Ranking v) {d : ℕ} (p : DPartition G d) (k : Fin d) :
    bundleValue (orderedValuation v ranking)
        (cell (ranking.orderedPartition p) k) =
      bundleValue v (cell p k) := by
  rw [cell_orderedPartition]
  simp [bundleValue, orderedValuation]

/-- Transporting a partition preserves its minimum cell value. -/
theorem partitionScore_orderedPartition
    {G : Type u} [Fintype G] [DecidableEq G] (v : Valuation G)
    (ranking : Ranking v) {d : ℕ} [NeZero d] (p : DPartition G d) :
    partitionScore (orderedValuation v ranking) (ranking.orderedPartition p) =
      partitionScore v p := by
  apply le_antisymm
  · apply le_partitionScore
    intro k
    rw [← bundleValue_orderedPartition_cell v ranking p k]
    exact partitionScore_le_cellValue
      (orderedValuation v ranking) (ranking.orderedPartition p) k
  · apply le_partitionScore
    intro k
    rw [bundleValue_orderedPartition_cell v ranking p k]
    exact partitionScore_le_cellValue v p k

/-- Transporting a rank partition back also preserves its minimum cell value. -/
theorem partitionScore_originalPartition
    {G : Type u} [Fintype G] [DecidableEq G] (v : Valuation G)
    (ranking : Ranking v) {d : ℕ} [NeZero d]
    (q : DPartition (Rank G) d) :
    partitionScore (orderedValuation v ranking) q =
      partitionScore v (ranking.originalPartition q) := by
  simpa using
    (partitionScore_orderedPartition v ranking (ranking.originalPartition q))

/-- Relabeling goods by an agent's ranking preserves every finite `d`-MMS. -/
theorem mms_orderedValuation_eq
    {G : Type u} [Fintype G] [DecidableEq G] (v : Valuation G)
    (ranking : Ranking v) (d : ℕ) [NeZero d] :
    mms d (orderedValuation v ranking) = mms d v := by
  obtain ⟨q, hq⟩ :=
    exists_partitionScore_eq_mms d (orderedValuation v ranking)
  obtain ⟨p, hp⟩ := exists_partitionScore_eq_mms d v
  apply le_antisymm
  · calc
      mms d (orderedValuation v ranking) =
          partitionScore (orderedValuation v ranking) q := hq.symm
      _ = partitionScore v (ranking.originalPartition q) :=
        partitionScore_originalPartition v ranking q
      _ ≤ mms d v := partitionScore_le_mms v (ranking.originalPartition q)
  · calc
      mms d v = partitionScore v p := hp.symm
      _ = partitionScore (orderedValuation v ranking)
          (ranking.orderedPartition p) :=
        (partitionScore_orderedPartition v ranking p).symm
      _ ≤ mms d (orderedValuation v ranking) :=
        partitionScore_le_mms
          (orderedValuation v ranking) (ranking.orderedPartition p)

/-- Each agent's ordered profile has exactly the original finite `d`-MMS. -/
theorem mms_orderedProfile_eq
    {G : Type u} [Fintype G] [DecidableEq G] {n : ℕ}
    (V : Fin n → Valuation G) (rankings : ∀ i, Ranking (V i))
    (i : Fin n) (d : ℕ) [NeZero d] :
    mms d (orderedProfile V rankings i) = mms d (V i) :=
  mms_orderedValuation_eq (V i) (rankings i) d

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/PartialAllocation.lean <==
import EconHarness.OrdinalMMS.Definitions

/-!
# Finite partial allocations

A partial allocation assigns each good either to one agent or to no agent.
This module supplies the finite fibers of that map, the assigned agents, the
used/residual split of the goods, and totalization by a designated default
agent.  The development is generic over finite goods and agent types.
-/

namespace EconHarness.OrdinalMMS

universe u v

/-- A partial owner map: `none` denotes an unassigned good. -/
abbrev PartialAllocation (G : Type u) (A : Type v) := G → Option A

section

variable {G : Type u} {A : Type v}
variable [Fintype G] [DecidableEq G] [Fintype A] [DecidableEq A]

/-- The goods currently assigned to agent `a`. -/
def partialBundle (P : PartialAllocation G A) (a : A) : Finset G :=
  Finset.univ.filter fun g => P g = some a

omit [DecidableEq G] [Fintype A] in
@[simp]
theorem mem_partialBundle (P : PartialAllocation G A) (a : A) (g : G) :
    g ∈ partialBundle P a ↔ P g = some a := by
  simp [partialBundle]

/-- The agents whose current bundle is nonempty. -/
def assignedAgents (P : PartialAllocation G A) : Finset A :=
  Finset.univ.filter fun a => (partialBundle P a).Nonempty

omit [DecidableEq G] in
@[simp]
theorem mem_assignedAgents (P : PartialAllocation G A) (a : A) :
    a ∈ assignedAgents P ↔ (partialBundle P a).Nonempty := by
  simp [assignedAgents]

omit [DecidableEq G] in
/-- An agent is unassigned exactly when its partial bundle is empty. -/
theorem not_mem_assignedAgents_iff_bundle_eq_empty
    (P : PartialAllocation G A) (a : A) :
    a ∉ assignedAgents P ↔ partialBundle P a = ∅ := by
  simp

/-- The goods that currently have an owner. -/
def usedGoods (P : PartialAllocation G A) : Finset G :=
  Finset.univ.filter fun g => P g ≠ none

omit [DecidableEq G] [Fintype A] [DecidableEq A] in
@[simp]
theorem mem_usedGoods (P : PartialAllocation G A) (g : G) :
    g ∈ usedGoods P ↔ P g ≠ none := by
  simp [usedGoods]

omit [DecidableEq G] [Fintype A] in
/-- A good is used exactly when it belongs to some agent's partial bundle. -/
theorem mem_usedGoods_iff_exists_mem_partialBundle
    (P : PartialAllocation G A) (g : G) :
    g ∈ usedGoods P ↔ ∃ a : A, g ∈ partialBundle P a := by
  cases hPg : P g with
  | none => simp [hPg]
  | some a => simp [hPg]

/-- The goods that currently have no owner. -/
def residualGoods (P : PartialAllocation G A) : Finset G :=
  Finset.univ.filter fun g => P g = none

omit [DecidableEq G] [Fintype A] [DecidableEq A] in
@[simp]
theorem mem_residualGoods (P : PartialAllocation G A) (g : G) :
    g ∈ residualGoods P ↔ P g = none := by
  simp [residualGoods]

omit [DecidableEq G] [Fintype A] in
/-- Distinct agents' partial bundles are disjoint. -/
theorem partialBundle_disjoint_of_ne
    (P : PartialAllocation G A) {a b : A} (hab : a ≠ b) :
    Disjoint (partialBundle P a) (partialBundle P b) := by
  rw [Finset.disjoint_left]
  intro g hga hgb
  have hPa : P g = some a := (mem_partialBundle P a g).mp hga
  have hPb : P g = some b := (mem_partialBundle P b g).mp hgb
  apply hab
  simpa using hPa.symm.trans hPb

omit [DecidableEq G] [Fintype A] [DecidableEq A] in
/-- Used and residual goods are disjoint. -/
theorem usedGoods_disjoint_residualGoods (P : PartialAllocation G A) :
    Disjoint (usedGoods P) (residualGoods P) := by
  rw [Finset.disjoint_left]
  intro g hused hresidual
  exact (mem_usedGoods P g).mp hused ((mem_residualGoods P g).mp hresidual)

omit [Fintype A] [DecidableEq A] in
/-- Used and residual goods together contain every good. -/
theorem usedGoods_union_residualGoods (P : PartialAllocation G A) :
    usedGoods P ∪ residualGoods P = (Finset.univ : Finset G) := by
  ext g
  cases hPg : P g with
  | none => simp [hPg]
  | some a => simp [hPg]

/-- Replace every unassigned good by a designated default owner. -/
def totalize (P : PartialAllocation G A) (defaultAgent : A) : G → A :=
  fun g => (P g).getD defaultAgent

omit [Fintype G] [DecidableEq G] [Fintype A] [DecidableEq A] in
@[simp]
theorem totalize_of_some
    (P : PartialAllocation G A) (defaultAgent a : A) (g : G)
    (hg : P g = some a) :
    totalize P defaultAgent g = a := by
  simp [totalize, hg]

omit [Fintype G] [DecidableEq G] [Fintype A] [DecidableEq A] in
@[simp]
theorem totalize_of_none
    (P : PartialAllocation G A) (defaultAgent : A) (g : G)
    (hg : P g = none) :
    totalize P defaultAgent g = defaultAgent := by
  simp [totalize, hg]

/-- The finite bundle selected by an arbitrary total owner map. -/
def totalBundle (owner : G → A) (a : A) : Finset G :=
  Finset.univ.filter fun g => owner g = a

omit [DecidableEq G] [Fintype A] in
@[simp]
theorem mem_totalBundle (owner : G → A) (a : A) (g : G) :
    g ∈ totalBundle owner a ↔ owner g = a := by
  simp [totalBundle]

omit [DecidableEq G] [Fintype A] in
/-- Totalization retains every good already assigned to each agent. -/
theorem partialBundle_subset_totalizedBundle
    (P : PartialAllocation G A) (defaultAgent a : A) :
    partialBundle P a ⊆ totalBundle (totalize P defaultAgent) a := by
  intro g hg
  have hPg : P g = some a := (mem_partialBundle P a g).mp hg
  apply (mem_totalBundle (totalize P defaultAgent) a g).mpr
  exact totalize_of_some P defaultAgent a g hPg

omit [DecidableEq G] [Fintype A] in
/-- Nonnegative additive bundle value cannot fall under totalization. -/
theorem partialBundle_value_le_totalizedBundle_value
    (P : PartialAllocation G A) (defaultAgent a : A) (valuation : Valuation G) :
    bundleValue valuation (partialBundle P a) ≤
      bundleValue valuation (totalBundle (totalize P defaultAgent) a) := by
  exact bundleValue_mono (partialBundle_subset_totalizedBundle P defaultAgent a)

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/PartialExtension.lean <==
import EconHarness.OrdinalMMS.PartialAllocation

/-!
# Extending finite partial allocations by labeled bundles

This module isolates the update used after a matching step.  A finite family of
pairwise-disjoint residual bundles is injected into a finite set of previously
unassigned agents.  The extension assigns each selected bundle to its agent and
leaves all other goods unchanged.

The definition uses classical choice to select a witness for each good.  The
pairwise-disjointness and label-embedding hypotheses make that witness's agent
unique, so all public bundle statements are independent of the choice.
-/

namespace EconHarness.OrdinalMMS

universe u v w

noncomputable section

variable {G : Type u} {A : Type v} {I : Type w}
variable [Fintype G] [DecidableEq G]
variable [Fintype A] [DecidableEq A]

/--
Extend `P` by assigning each labeled proposal bundle to its corresponding new
agent.  Without disjointness this chooses one claimant arbitrarily; the public
correctness theorems assume the proposal bundles are pairwise disjoint.
-/
def extendPartialAllocation
    (P : PartialAllocation G A) (Q : I → Finset G)
    (newAgents : Finset A) (label : {a // a ∈ newAgents} ↪ I) :
    PartialAllocation G A :=
  fun g =>
    if h : ∃ a : {a // a ∈ newAgents}, g ∈ Q (label a) then
      some (Classical.choose h).1
    else
      P g

omit [Fintype G] [Fintype A] [DecidableEq A] in
/-- A good outside every labeled proposal bundle retains its old owner. -/
theorem extendPartialAllocation_of_forall_not_mem
    (P : PartialAllocation G A) (Q : I → Finset G)
    (newAgents : Finset A) (label : {a // a ∈ newAgents} ↪ I)
    (g : G) (hg : ∀ a : {a // a ∈ newAgents}, g ∉ Q (label a)) :
    extendPartialAllocation P Q newAgents label g = P g := by
  have hnone : ¬∃ a : {a // a ∈ newAgents}, g ∈ Q (label a) := by
    rintro ⟨a, ha⟩
    exact hg a ha
  simp [extendPartialAllocation, hnone]

omit [Fintype G] [Fintype A] [DecidableEq A] in
/--
Pairwise disjointness makes every good in a labeled proposal bundle select that
bundle's new agent, regardless of the implementation's classical witness.
-/
theorem extendPartialAllocation_of_mem
    (P : PartialAllocation G A) (Q : I → Finset G)
    (newAgents : Finset A) (label : {a // a ∈ newAgents} ↪ I)
    (hQdisjoint : ∀ {i j : I}, i ≠ j → Disjoint (Q i) (Q j))
    (a : {a // a ∈ newAgents}) (g : G) (hg : g ∈ Q (label a)) :
    extendPartialAllocation P Q newAgents label g = some a.1 := by
  let hex : ∃ b : {a // a ∈ newAgents}, g ∈ Q (label b) := ⟨a, hg⟩
  have hchosen_mem :
      g ∈ Q (label (Classical.choose hex)) :=
    Classical.choose_spec hex
  have hlabel : label (Classical.choose hex) = label a := by
    by_contra hne
    exact (Finset.disjoint_left.mp (hQdisjoint hne)) hchosen_mem hg
  have hchosen : Classical.choose hex = a := label.injective hlabel
  simp [extendPartialAllocation, hex, hchosen]

omit [Fintype A] [DecidableEq A] in
/-- Previously assigned goods cannot lie in a residual proposal and retain their owner. -/
theorem extendPartialAllocation_of_some
    (P : PartialAllocation G A) (Q : I → Finset G)
    (newAgents : Finset A) (label : {a // a ∈ newAgents} ↪ I)
    (hQresidual : ∀ i : I, Q i ⊆ residualGoods P)
    (g : G) (a : A) (hPg : P g = some a) :
    extendPartialAllocation P Q newAgents label g = some a := by
  have hnone : ¬∃ b : {a // a ∈ newAgents}, g ∈ Q (label b) := by
    rintro ⟨b, hgb⟩
    have hPnone : P g = none :=
      (mem_residualGoods P g).mp (hQresidual (label b) hgb)
    exact Option.some_ne_none a (hPg.symm.trans hPnone)
  simp [extendPartialAllocation, hnone, hPg]

/-- Every previously assigned agent keeps exactly the same bundle. -/
theorem partialBundle_extend_eq_old
    (P : PartialAllocation G A) (Q : I → Finset G)
    (newAgents : Finset A) (label : {a // a ∈ newAgents} ↪ I)
    (hQresidual : ∀ i : I, Q i ⊆ residualGoods P)
    (hfresh : Disjoint newAgents (assignedAgents P))
    {a : A} (ha : a ∈ assignedAgents P) :
    partialBundle (extendPartialAllocation P Q newAgents label) a =
      partialBundle P a := by
  ext g
  simp only [mem_partialBundle]
  constructor
  · intro hPg
    by_cases hex : ∃ b : {a // a ∈ newAgents}, g ∈ Q (label b)
    · have hba : (Classical.choose hex).1 = a := by
        simpa [extendPartialAllocation, hex] using hPg
      have hchosen_old : (Classical.choose hex).1 ∈ assignedAgents P := by
        simpa [hba] using ha
      exact (((Finset.disjoint_left.mp hfresh)
        (Classical.choose hex).property) hchosen_old).elim
    · simpa [extendPartialAllocation, hex] using hPg
  · intro hPg
    exact extendPartialAllocation_of_some
      P Q newAgents label hQresidual g a hPg

/-- Each newly selected agent receives exactly its labeled proposal bundle. -/
theorem partialBundle_extend_eq_new
    (P : PartialAllocation G A) (Q : I → Finset G)
    (newAgents : Finset A) (label : {a // a ∈ newAgents} ↪ I)
    (hQdisjoint : ∀ {i j : I}, i ≠ j → Disjoint (Q i) (Q j))
    (hfresh : Disjoint newAgents (assignedAgents P))
    (a : {a // a ∈ newAgents}) :
    partialBundle (extendPartialAllocation P Q newAgents label) a.1 =
      Q (label a) := by
  ext g
  simp only [mem_partialBundle]
  constructor
  · intro hPg
    by_cases hex : ∃ b : {a // a ∈ newAgents}, g ∈ Q (label b)
    · have hba : (Classical.choose hex).1 = a.1 := by
        simpa [extendPartialAllocation, hex] using hPg
      have hchosen : Classical.choose hex = a := Subtype.ext hba
      simpa [hchosen] using Classical.choose_spec hex
    · have hPold : P g = some a.1 := by
        simpa [extendPartialAllocation, hex] using hPg
      have ha_old : a.1 ∈ assignedAgents P := by
        apply (mem_assignedAgents P a.1).mpr
        exact ⟨g, (mem_partialBundle P a.1 g).mpr hPold⟩
      exact (((Finset.disjoint_left.mp hfresh) a.property) ha_old).elim
  · intro hg
    exact extendPartialAllocation_of_mem
      P Q newAgents label hQdisjoint a g hg

/-- Every agent that is neither old nor selected remains unassigned. -/
theorem partialBundle_extend_eq_empty_of_not_mem
    (P : PartialAllocation G A) (Q : I → Finset G)
    (newAgents : Finset A) (label : {a // a ∈ newAgents} ↪ I)
    {a : A} (ha_old : a ∉ assignedAgents P) (ha_new : a ∉ newAgents) :
    partialBundle (extendPartialAllocation P Q newAgents label) a = ∅ := by
  apply Finset.eq_empty_of_forall_notMem
  intro g hg
  have hPg : extendPartialAllocation P Q newAgents label g = some a :=
    (mem_partialBundle (extendPartialAllocation P Q newAgents label) a g).mp hg
  by_cases hex : ∃ b : {a // a ∈ newAgents}, g ∈ Q (label b)
  · have hba : (Classical.choose hex).1 = a := by
      simpa [extendPartialAllocation, hex] using hPg
    apply ha_new
    simpa [hba] using (Classical.choose hex).property
  · have hPold : P g = some a := by
      simpa [extendPartialAllocation, hex] using hPg
    apply ha_old
    apply (mem_assignedAgents P a).mpr
    exact ⟨g, (mem_partialBundle P a g).mpr hPold⟩

/--
If every selected proposal is nonempty, the assigned agents after extension are
exactly the old assigned agents together with the selected new agents.
-/
theorem assignedAgents_extendPartialAllocation
    (P : PartialAllocation G A) (Q : I → Finset G)
    (newAgents : Finset A) (label : {a // a ∈ newAgents} ↪ I)
    (hQdisjoint : ∀ {i j : I}, i ≠ j → Disjoint (Q i) (Q j))
    (hQresidual : ∀ i : I, Q i ⊆ residualGoods P)
    (hfresh : Disjoint newAgents (assignedAgents P))
    (hQnonempty : ∀ a : {a // a ∈ newAgents}, (Q (label a)).Nonempty) :
    assignedAgents (extendPartialAllocation P Q newAgents label) =
      assignedAgents P ∪ newAgents := by
  ext a
  constructor
  · intro ha
    by_cases ha_old : a ∈ assignedAgents P
    · exact Finset.mem_union.mpr (Or.inl ha_old)
    by_cases ha_new : a ∈ newAgents
    · exact Finset.mem_union.mpr (Or.inr ha_new)
    have hnonempty :
        (partialBundle (extendPartialAllocation P Q newAgents label) a).Nonempty :=
      (mem_assignedAgents (extendPartialAllocation P Q newAgents label) a).mp ha
    have hempty := partialBundle_extend_eq_empty_of_not_mem
      P Q newAgents label ha_old ha_new
    exact (hnonempty.ne_empty hempty).elim
  · intro ha
    rcases Finset.mem_union.mp ha with ha_old | ha_new
    · apply (mem_assignedAgents (extendPartialAllocation P Q newAgents label) a).mpr
      rw [partialBundle_extend_eq_old
        P Q newAgents label hQresidual hfresh ha_old]
      exact (mem_assignedAgents P a).mp ha_old
    · let aNew : {a // a ∈ newAgents} := ⟨a, ha_new⟩
      apply (mem_assignedAgents (extendPartialAllocation P Q newAgents label) a).mpr
      rw [partialBundle_extend_eq_new P Q newAgents label hQdisjoint hfresh aNew]
      exact hQnonempty aNew

omit [Fintype A] [DecidableEq A] in
/-- Extension never discards a previously used good. -/
theorem usedGoods_subset_extendPartialAllocation
    (P : PartialAllocation G A) (Q : I → Finset G)
    (newAgents : Finset A) (label : {a // a ∈ newAgents} ↪ I)
    (hQresidual : ∀ i : I, Q i ⊆ residualGoods P) :
    usedGoods P ⊆ usedGoods (extendPartialAllocation P Q newAgents label) := by
  intro g hg
  have hPused : P g ≠ none := (mem_usedGoods P g).mp hg
  cases hPg : P g with
  | none => exact (hPused hPg).elim
  | some a =>
      apply (mem_usedGoods (extendPartialAllocation P Q newAgents label) g).mpr
      rw [extendPartialAllocation_of_some
        P Q newAgents label hQresidual g a hPg]
      exact Option.some_ne_none a

omit [Fintype A] [DecidableEq A] in
/-- Extension can only shrink the residual set. -/
theorem residualGoods_extendPartialAllocation_subset
    (P : PartialAllocation G A) (Q : I → Finset G)
    (newAgents : Finset A) (label : {a // a ∈ newAgents} ↪ I) :
    residualGoods (extendPartialAllocation P Q newAgents label) ⊆ residualGoods P := by
  intro g hg
  have hPext : extendPartialAllocation P Q newAgents label g = none :=
    (mem_residualGoods (extendPartialAllocation P Q newAgents label) g).mp hg
  apply (mem_residualGoods P g).mpr
  by_cases hex : ∃ b : {a // a ∈ newAgents}, g ∈ Q (label b)
  · simp [extendPartialAllocation, hex] at hPext
  · simpa [extendPartialAllocation, hex] using hPext

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/PickingSequence.lean <==
import EconHarness.OrdinalMMS.OrderedInstance
import Mathlib.Combinatorics.Hall.Finite
import Mathlib.Data.Finset.Max

/-!
# Picking-sequence transfer from an ordered instance

For an allocation of the shared rank type, rank `r` is eligible for any of the
recipient's first `r + 1` original goods.  Every finite set of ranks has at most
`r + 1` elements, where `r` is its maximum, while the eligibility set of that
maximum rank has exactly `r + 1` goods.  Hall's theorem therefore supplies
distinct eligible original goods for all ranks.

Reindexing the ordered allocation through this bijection yields a complete
allocation of the original goods.  Each selected good weakly dominates its
assigned rank for the recipient, so additive bundle values weakly increase.
-/

namespace EconHarness.OrdinalMMS

open scoped BigOperators

universe u

noncomputable section

variable {G : Type u} [Fintype G] [DecidableEq G] {n : ℕ}

/-- Goods eligible to be selected at one rank of an ordered allocation. -/
private def eligibleGoods
    (V : Fin n → Valuation G) (rankings : ∀ i, Ranking (V i))
    (A : Allocation (Rank G) n) (r : Rank G) : Finset G :=
  (rankings (A r)).topPrefix r

/-- The rank-prefix eligibility family satisfies Hall's cardinality condition. -/
private theorem eligibleGoods_hall
    (V : Fin n → Valuation G) (rankings : ∀ i, Ranking (V i))
    (A : Allocation (Rank G) n) :
    ∀ s : Finset (Rank G),
      s.card ≤ (s.biUnion (eligibleGoods V rankings A)).card := by
  classical
  intro s
  by_cases hs : s.Nonempty
  · let r : Rank G := s.max' hs
    have hr_mem : r ∈ s := by
      exact s.max'_mem hs
    calc
      s.card ≤ (Finset.Iic r).card := by
        apply Finset.card_le_card
        intro q hq
        exact Finset.mem_Iic.mpr (s.le_max' q hq)
      _ = (eligibleGoods V rankings A r).card := by
        simp [eligibleGoods]
      _ ≤ (s.biUnion (eligibleGoods V rankings A)).card := by
        apply Finset.card_le_card
        exact Finset.subset_biUnion_of_mem (eligibleGoods V rankings A) hr_mem
  · rw [Finset.not_nonempty_iff_eq_empty.mp hs]
    simp

/--
Hall picking bridge.  The selected original goods are all distinct, and the
good selected for rank `r` is worth at least that rank's ordered good to its
recipient in `A`.
-/
theorem exists_pickingEquiv
    (V : Fin n → Valuation G) (rankings : ∀ i, Ranking (V i))
    (A : Allocation (Rank G) n) :
    ∃ pick : Rank G ≃ G,
      ∀ r : Rank G,
        orderedProfile V rankings (A r) r ≤ V (A r) (pick r) := by
  classical
  obtain ⟨pick, hpick_injective, hpick_mem⟩ :=
    (Finset.all_card_le_biUnion_card_iff_existsInjective'
      (eligibleGoods V rankings A)).mp
      (eligibleGoods_hall V rankings A)
  have hpick_bijective : Function.Bijective pick :=
    (Fintype.bijective_iff_injective_and_card pick).mpr
      ⟨hpick_injective, by simp [Rank]⟩
  let pickEquiv : Rank G ≃ G := Equiv.ofBijective pick hpick_bijective
  refine ⟨pickEquiv, ?_⟩
  intro r
  have hvalue := (rankings (A r)).value_at_rank_le_of_mem_topPrefix r (hpick_mem r)
  simpa [pickEquiv, eligibleGoods] using hvalue

/-- Transfer an ordered allocation along a bijection from ranks to original goods. -/
def transferAllocation
    (A : Allocation (Rank G) n) (pick : Rank G ≃ G) : Allocation G n :=
  fun g => A (pick.symm g)

/-- A transferred bundle is exactly the image of the corresponding rank bundle. -/
theorem ownerBundle_transferAllocation
    (A : Allocation (Rank G) n) (pick : Rank G ≃ G) (i : Fin n) :
    ownerBundle (transferAllocation A pick) i =
      (ownerBundle A i).map pick.toEmbedding := by
  classical
  ext g
  constructor
  · intro hg
    have howner : A (pick.symm g) = i :=
      (mem_ownerBundle (transferAllocation A pick) i g).mp hg
    apply Finset.mem_map.mpr
    exact ⟨pick.symm g, (mem_ownerBundle A i _).mpr howner, by simp⟩
  · intro hg
    obtain ⟨r, hr, hrg⟩ := Finset.mem_map.mp hg
    have howner : A r = i := (mem_ownerBundle A i r).mp hr
    apply (mem_ownerBundle (transferAllocation A pick) i g).mpr
    rw [← hrg]
    simp [transferAllocation, howner]

/-- Pointwise eligible picks make every transferred bundle weakly more valuable. -/
theorem orderedBundleValue_le_transferredBundleValue
    (V : Fin n → Valuation G) (rankings : ∀ i, Ranking (V i))
    (A : Allocation (Rank G) n) (pick : Rank G ≃ G)
    (hpick : ∀ r : Rank G,
      orderedProfile V rankings (A r) r ≤ V (A r) (pick r))
    (i : Fin n) :
    bundleValue (orderedProfile V rankings i) (ownerBundle A i) ≤
      bundleValue (V i) (ownerBundle (transferAllocation A pick) i) := by
  classical
  rw [ownerBundle_transferAllocation]
  simp only [bundleValue, Finset.sum_map]
  apply Finset.sum_le_sum
  intro r hr
  have howner : A r = i := (mem_ownerBundle A i r).mp hr
  simpa [howner] using hpick r

/--
Every ordered allocation transfers to a complete allocation of the original
goods that weakly improves every recipient's bundle value.
-/
theorem exists_transferredAllocation
    (V : Fin n → Valuation G) (rankings : ∀ i, Ranking (V i))
    (A : Allocation (Rank G) n) :
    ∃ B : Allocation G n,
      ∀ i : Fin n,
        bundleValue (orderedProfile V rankings i) (ownerBundle A i) ≤
          bundleValue (V i) (ownerBundle B i) := by
  obtain ⟨pick, hpick⟩ := exists_pickingEquiv V rankings A
  refine ⟨transferAllocation A pick, ?_⟩
  intro i
  exact orderedBundleValue_le_transferredBundleValue V rankings A pick hpick i

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/Preparation.lean <==
import EconHarness.OrdinalMMS.LoneDivider
import EconHarness.OrdinalMMS.OrderedInstance
import EconHarness.OrdinalMMS.ProfileNormalization

/-!
# Preparing the ordered mixed-target profile

This module joins exact-unit normalization to the ordered-instance reduction.
Each positive original target contributes an exact unit witness transported to
the common rank carrier; zero targets remain outside the positive-agent set.
-/

namespace EconHarness.OrdinalMMS

universe u

noncomputable section

variable {G : Type u} [Fintype G] [DecidableEq G]

/-- A fixed unit partition of a positive normalized component. -/
def normalizedUnitPartition (V : Fin 4 → Valuation G) (i : Fin 4)
    (hi : 0 < mms 5 (V i)) : DPartition G 5 :=
  Classical.choose (normalizedProfile_has_unit_cells V i hi)

theorem normalizedUnitPartition_cell_unit (V : Fin 4 → Valuation G) (i : Fin 4)
    (hi : 0 < mms 5 (V i)) (k : Fin 5) :
    bundleValue (normalizedProfile V i) (cell (normalizedUnitPartition V i hi) k) = 1 :=
  Classical.choose_spec (normalizedProfile_has_unit_cells V i hi) k

/-- The independently chosen descending rankings of the normalized profile. -/
def preparedRankings (V : Fin 4 → Valuation G) :
    ∀ i : Fin 4, Ranking (normalizedProfile V i) :=
  rankingsOfProfile (normalizedProfile V)

/-- The normalized profile pulled back to the common rank carrier. -/
def preparedOrderedValuations (V : Fin 4 → Valuation G) :
    Fin 4 → Valuation (Rank G) :=
  orderedProfile (normalizedProfile V) (preparedRankings V)

/-- Exact ordered data consumed by the extremal Lone Divider theorem. -/
def preparedOrderedProfile (V : Fin 4 → Valuation G) :
    OrderedUnitProfile (Fintype.card G) where
  valuation := preparedOrderedValuations V
  positive := positiveAgents V
  antitone i := orderedProfile_antitone (normalizedProfile V) (preparedRankings V) i
  witness i hi :=
    let hpos := (mem_positiveAgents_iff V i).mp hi
    (preparedRankings V i).orderedPartition (normalizedUnitPartition V i hpos)
  cell_unit i hi k := by
    let hpos := (mem_positiveAgents_iff V i).mp hi
    let p := normalizedUnitPartition V i hpos
    change bundleValue
      (orderedValuation (normalizedProfile V i) (preparedRankings V i))
      (cell ((preparedRankings V i).orderedPartition p) k) = 1
    rw [bundleValue_orderedPartition_cell]
    exact normalizedUnitPartition_cell_unit V i hpos k

@[simp]
theorem preparedOrderedProfile_positive (V : Fin 4 → Valuation G) :
    (preparedOrderedProfile V).positive = positiveAgents V :=
  rfl

@[simp]
theorem preparedOrderedProfile_valuation (V : Fin 4 → Valuation G) (i : Fin 4) :
    (preparedOrderedProfile V).valuation i = preparedOrderedValuations V i :=
  rfl

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/ProfileNormalization.lean <==
import EconHarness.OrdinalMMS.Normalization

/-!
# Mixed positive/zero target profiles

Positive-share agents receive a chosen exact-unit normalization.  Zero-share
agents receive the zero valuation.  The construction never divides by a zero
share and retains the scale-aware domination theorem needed at final transfer.
-/

namespace EconHarness.OrdinalMMS

universe u

noncomputable section

variable {G : Type u} [Fintype G] [DecidableEq G] {n : ℕ}

/-- Agents whose original one-out-of-five MMS is strictly positive. -/
def positiveAgents (V : Fin n → Valuation G) : Finset (Fin n) := by
  classical
  exact Finset.univ.filter fun i => 0 < mms 5 (V i)

@[simp]
theorem mem_positiveAgents_iff (V : Fin n → Valuation G) (i : Fin n) :
    i ∈ positiveAgents V ↔ 0 < mms 5 (V i) := by
  classical
  simp [positiveAgents]

/-- A fixed exact-unit normalization for a positive-share valuation. -/
def positiveNormalization (v : Valuation G) (h : 0 < mms 5 v) :
    UnitNormalization v :=
  Classical.choice (exists_unitNormalization v h)

/-- Normalize positive targets and use the zero valuation at zero targets. -/
def normalizedProfile (V : Fin n → Valuation G) : Fin n → Valuation G :=
  fun i => if h : 0 < mms 5 (V i)
    then (positiveNormalization (V i) h).valuation
    else zeroValuation

theorem normalizedProfile_eq_of_pos (V : Fin n → Valuation G) (i : Fin n)
    (h : 0 < mms 5 (V i)) :
    normalizedProfile V i = (positiveNormalization (V i) h).valuation := by
  simp [normalizedProfile, h]

theorem normalizedProfile_eq_zero_of_not_pos (V : Fin n → Valuation G) (i : Fin n)
    (h : ¬ 0 < mms 5 (V i)) :
    normalizedProfile V i = zeroValuation := by
  simp [normalizedProfile, h]

/-- A positive normalized agent has a displayed exact five-unit partition. -/
theorem normalizedProfile_has_unit_cells (V : Fin n → Valuation G) (i : Fin n)
    (h : 0 < mms 5 (V i)) :
    ∃ p : DPartition G 5,
      ∀ k : Fin 5, bundleValue (normalizedProfile V i) (cell p k) = 1 := by
  let N := positiveNormalization (V i) h
  refine ⟨N.partition, ?_⟩
  intro k
  rw [normalizedProfile_eq_of_pos V i h]
  exact N.cell_unit k

/-- A positive normalized agent has total value five. -/
theorem normalizedProfile_total_eq_five (V : Fin n → Valuation G) (i : Fin n)
    (h : 0 < mms 5 (V i)) :
    totalValue (normalizedProfile V i) = 5 := by
  rw [normalizedProfile_eq_of_pos V i h]
  exact (positiveNormalization (V i) h).total_eq_five

/-- A positive normalized agent has one-out-of-five MMS exactly one. -/
theorem normalizedProfile_mms_eq_one (V : Fin n → Valuation G) (i : Fin n)
    (h : 0 < mms 5 (V i)) :
    mms 5 (normalizedProfile V i) = 1 := by
  rw [normalizedProfile_eq_of_pos V i h]
  exact (positiveNormalization (V i) h).mms_eq_one

/-- Positive normalized item values are at most one. -/
theorem normalizedProfile_item_le_one (V : Fin n → Valuation G) (i : Fin n)
    (h : 0 < mms 5 (V i)) (g : G) :
    normalizedProfile V i g ≤ 1 := by
  rw [normalizedProfile_eq_of_pos V i h]
  exact (positiveNormalization (V i) h).item_le_one g

/-- A unit guarantee under the normalized valuation transfers to the original MMS target. -/
theorem original_mms_le_bundle_of_one_le_normalized
    (V : Fin n → Valuation G) (i : Fin n)
    (h : 0 < mms 5 (V i)) (S : Finset G)
    (hS : 1 ≤ bundleValue (normalizedProfile V i) S) :
    mms 5 (V i) ≤ bundleValue (V i) S := by
  have hdom := (positiveNormalization (V i) h).bundle_dominated S
  rw [normalizedProfile_eq_of_pos V i h] at hS
  have hmms_nonneg : 0 ≤ mms 5 (V i) := (mms_nonneg 5 (V i))
  simpa using (mul_le_mul_of_nonneg_left hS hmms_nonneg).trans hdom

/-- A nonpositive five-MMS is exactly zero by nonnegativity. -/
theorem mms_eq_zero_of_not_pos (v : Valuation G) (h : ¬ 0 < mms 5 v) :
    mms 5 v = 0 :=
  le_antisymm (le_of_not_gt h) (mms_nonneg 5 v)

end

end EconHarness.OrdinalMMS


==> anc/EconHarness/OrdinalMMS/Statement.lean <==
import EconHarness.OrdinalMMS.FiniteMMS

/-!
# Exact ordinal-MMS theorem interfaces

These predicates pin the public statements independently of the later proof
architecture.  They quantify over arbitrary finite goods types and return a
complete owner map; no positivity, witness partition, item bound, or ranking is
part of either theorem's premise.
-/

namespace EconHarness.OrdinalMMS

universe u

/-- An allocation gives every recipient her one-out-of-`d` maximin share. -/
def IsMMSAllocation {G : Type u} [Fintype G] [DecidableEq G]
    {n d : ℕ} [NeZero d]
    (V : Fin n → Valuation G) (A : Allocation G n) : Prop :=
  ∀ i : Fin n,
    mms d (V i) ≤ bundleValue (V i) (ownerBundle A i)

/-- The exact three-agent one-out-of-four theorem used in the zero/singleton reductions. -/
def ThreeAgentOneOfFour : Prop :=
  ∀ (G : Type u) [Fintype G] [DecidableEq G]
      (V : Fin 3 → Valuation G),
    ∃ A : Allocation G 3, IsMMSAllocation (d := 4) V A

/-- The premise-free target: four agents, arbitrary finite goods, one-out-of-five MMS. -/
def FourAgentOneOfFive : Prop :=
  ∀ (G : Type u) [Fintype G] [DecidableEq G]
      (V : Fin 4 → Valuation G),
    ∃ A : Allocation G 4, IsMMSAllocation (d := 5) V A

theorem isMMSAllocation_iff {G : Type u} [Fintype G] [DecidableEq G]
    {n d : ℕ} [NeZero d]
    (V : Fin n → Valuation G) (A : Allocation G n) :
    IsMMSAllocation (d := d) V A ↔
      ∀ i : Fin n,
        mms d (V i) ≤ bundleValue (V i) (ownerBundle A i) :=
  Iff.rfl

end EconHarness.OrdinalMMS


==> anc/README-ancillary.txt <==
Ancillary files: Lean 4 formalization of the main theorem
(fourAgent_oneOfFive: four-agent 1-out-of-5 MMS allocations exist).

Pinned source commit: cdbdcfe947e90faf372ddf156ea34c99d5c959ef
(branch codex/ordinal-mms-lean, https://github.com/pool1892/econ_proofs)
Toolchain: leanprover/lean4:v4.31.0; mathlib pinned in lake-manifest.json.
Build: `lake build` (requires elan; ~8,600 jobs incl. mathlib).
Verify axioms: `lake env lean` on a file containing
  import EconHarness.OrdinalMMS.FourAgentOneOfFive
  #print axioms EconHarness.OrdinalMMS.fourAgent_oneOfFive
Expected: [propext, Classical.choice, Quot.sound].


==> anc/README.md <==
# Econ Harness Lean Decide Island

This directory is a self-contained Lean 4 Lake project for the harness "Lean island"
component. Its job is narrow: finite, decidable campaign claims that Lean can check by
normalization through `Decidable` instances and `decide`.

## Pins And Active Build

- Lean toolchain: `leanprover/lean4:v4.31.0`, recorded in `lean-toolchain`.
- Attempted mathlib pin: `leanprover-community/mathlib4` tag `v4.31.0`, resolved by
  Lake to revision `fabf563a7c95a166b8d7b6efca11c8b4dc9d911f`.

These pins match the releases checked on 2026-07-04. Lean `v4.31.0` was published on
2026-06-15, and mathlib has a matching `v4.31.0` release for that toolchain.

The active Lake project requires the pinned mathlib revision. The first cache extraction
failed for lack of internal-disk space; commit `b5c80071` restored mathlib after moving
`.lake`, `.home`, and `.elan` to the external SSD. The mathlib import probe and decide
island then built successfully. Those directories are ignored local state; a fresh machine
must provision its own cache. The canonical SAT/SMT Docker image does not currently bundle
this Lean project, so Lean certificates use the separate pinned Lake environment until a
reviewed image stage is added.

`elan` is installed with `ELAN_HOME` inside this directory, for example:

```sh
cd harness/lean
export ELAN_HOME="$PWD/.elan"
export PATH="$ELAN_HOME/bin:$PATH"
```

## Build

Install or reuse workspace-local elan, then build:

```sh
cd harness/lean
export ELAN_HOME="$PWD/.elan"
export HOME="$PWD/.home"
export PATH="$ELAN_HOME/bin:$PATH"
lake build
```

## What Is Proved

The library lives under `EconHarness/`.

### Four-agent one-out-of-five maximin share

`EconHarness.OrdinalMMS.FourAgentOneOfFive` proves the premise-free theorem for
arbitrary finite goods and agent-specific nonnegative real additive valuations:

```lean
theorem fourAgent_oneOfFive : FourAgentOneOfFive
```

Here an allocation is an owner map `G → Fin 4`, so it is integral and assigns
every good exactly once. The expanded statement is checked independently in
`EconHarness.OrdinalMMS.Audit` and says that the allocation gives every agent at
least `mms 5` of her own valuation. Build and inspect the audit surface with:

```sh
lake build +EconHarness.OrdinalMMS.Audit:olean
```

The proof is universal deduction; it does not enumerate bounded instances or
invoke an external solver.

### Decide-island examples

Golden test 5 is:

```lean
def goldenTest5Statement : Prop :=
  allAllocations22 =
      [ Allocation22.bothToAgent0
      , Allocation22.firstToAgent0_secondToAgent1
      , Allocation22.firstToAgent1_secondToAgent0
      , Allocation22.bothToAgent1
      ] /\
    allAllocations22.all allocationConserves22 = true

theorem allocation22_exhaustive (a : Allocation22) :
    a = Allocation22.bothToAgent0 \/
    a = Allocation22.firstToAgent0_secondToAgent1 \/
    a = Allocation22.firstToAgent1_secondToAgent0 \/
    a = Allocation22.bothToAgent1 := by
  cases a <;> decide

theorem goldenTest5_allAllocationsConserveGoods : goldenTest5Statement := by
  unfold goldenTest5Statement allAllocations22 allocationConserves22
  unfold bundleSize22 owns22 boolToNat ownerOf22
  decide
```

Here `Allocation22` has exactly four constructors, one for each allocation of two goods to
two agents. `allocation22_exhaustive` records that constructor coverage, and the golden
statement pins the exact canonical list before checking that every listed allocation's two
bundle sizes sum to the number of goods. This is a deliberately tiny fair-division fact,
but it exercises the intended PLATINUM path: finite statement, derived `Decidable`, proof
by `decide`, and no model-trusted reasoning.

The worked campaign example is:

```lean
def workedCampaignClaim : Prop :=
  balanced22 alternatingAllocation22 = true

instance workedCampaignClaimDecidable : Decidable workedCampaignClaim := by
  unfold workedCampaignClaim
  infer_instance

theorem workedCampaignClaimCertified : workedCampaignClaim := by
  unfold workedCampaignClaim balanced22 alternatingAllocation22
  unfold bundleSize22 owns22 boolToNat ownerOf22
  decide
```

The module also exposes `#eval` sanity checks:

```lean
#eval goldenTest5Sanity
#eval workedCampaignClaimSanity
```

Both evaluate to `true` during Lean elaboration.

## Campaign Usage Pattern

Campaigns should use this island only for claims that are genuinely finite and small enough
to normalize predictably:

1. Define a finite instance type using `Fin`, finite functions, or finite inductives.
2. State the campaign claim as a closed `Prop`.
3. Let Lean derive `Decidable` with `inferInstance`, unfolding named closed claims when
   needed.
4. Prove the claim with `by decide`.
5. Add a `#eval` sanity check when it helps reviewers see the closed proposition computes
   to `true`.

Do not reinterpret a campaign statement inside Lean to make `decide` pass. Statement
pinning and statement-match signoff remain outside this execution-tier island.

## PLATINUM Certificate Connection

The harness architecture treats Lean finite claims proved by `decide`/`Decidable`
instances as PLATINUM-eligible because the accepting authority is Lean's kernel checking a
closed proof term, not an LLM or same-family review. A campaign certificate should record:

- the pinned Lean toolchain and active mathlib revision,
- the exact theorem name,
- the formal statement hash,
- the `lake build` reproduction command,
- the canonical platform/image digest when run inside the canonical harness image.

This project is therefore the executable seed for golden test 5 and for future tiny
finite fair-division certificates.


==> anc/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "fabf563a7c95a166b8d7b6efca11c8b4dc9d911f",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "fabf563a7c95a166b8d7b6efca11c8b4dc9d911f",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "63045536fe95024e6c18fc7b48e03f506701c5bc",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5c7542ed018c78194f1e2b903eaf6a792b74c03d",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "24b0d9dc081c5423f8eec7e866c441e5184f29d9",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e3cb2f741431ce31bf73549fb52316a57368b06f",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f46324995fca5f0483b742e4eb4daec7f4ee50d2",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fa08db58b30eb033edcdab331bba000827f9f785",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "92564e5770e4d09f2d86dfbf8ada1e9c715b384c",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.31.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "econ_harness",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lakefile.lean <==
import Lake
open Lake DSL

package «econ_harness» where
  version := v!"0.1.0"

require mathlib from git
  "https://github.com/leanprover-community/mathlib4" @
  "fabf563a7c95a166b8d7b6efca11c8b4dc9d911f" -- tag v4.31.0, matches lean-toolchain

@[default_target]
lean_lib EconHarness where


==> anc/lean-toolchain <==
leanprover/lean4:v4.31.0

